Loops and legs: ABJM amplitudes from $f$-graphs

We initiate a systematic study on how to extract planar integrands of (supersymmetric) scattering amplitudes with $L$ loops and $n$ legs in Aharony-Bergman-Jafferis-Maldacena (ABJM) theory from the recently proposed (bosonic) generating function for squared amplitudes with $N:=n{+}L$ dual points; the latter enjoys a hidden permutation symmetry $S_N$ and is given by a linear combination of weight-$3$ planar $f$-graphs that can be recast as bipartite graphs, which manifest important properties of ABJM amplitudes. We provide evidence that it contains sufficient information to reconstruct individual amplitudes, despite the absence of squared amplitudes at odd loops. The extraction of the four-point amplitude is already non-trivial and closely parallels the extraction of five-point amplitudes in ${\cal N}=4$ super Yang-Mills (SYM) from weight-$4$ $f$-graphs: we comment on this similarity and provide new results for $n=4$ ABJM loop integrand up to $L=6$. For higher multiplicities, based on Yangian invariants (including BCFW building blocks for tree amplitudes) and an appropriate basis of planar dual conformal invariant(DCI) integrands, we disentangle six-point integrands up to two loops and eight-point tree amplitude from the squared amplitudes. Our results suggest that ABJM amplitudes of arbitrary multiplicity and loop order can be reconstructed from squared amplitudes, closely paralleling the role of $f$-graphs in $\mathcal{N}=4$ SYM.

==> anc/integrands_ABJM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    618330,      13765]
NotebookOptionsPosition[    612799,      13665]
NotebookOutlinePosition[    613216,      13682]
CellTagsIndexPosition[    613173,      13679]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "IGraphM`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"niceTime", "[", "timeInSec_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"timeInSec", "<", 
       RowBox[{"(", 
        RowBox[{"$TimeUnit", "/", "100"}], ")"}]}], "||", 
      RowBox[{"Not", "[", 
       RowBox[{"NumericQ", "[", "timeInSec", "]"}], "]"}], "||", 
      RowBox[{
       RowBox[{"Precision", "[", "timeInSec", "]"}], "==", "0"}]}], ",", 
     "\"\<\>\"", ",", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"measure", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"Mod", "[", 
                    RowBox[{"timeInSec", ",", "#1"}], "]"}], ",", "#2"}], 
                  "]"}], "&"}], "@@@", 
                RowBox[{"Partition", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"timeInSec", " ", "10"}], ",", 
                    "3.15569277216`*^7", ",", 
                    RowBox[{"3600", "*", "24."}], ",", "3600.", ",", "60.", 
                    ",", "1.", ",", 
                    RowBox[{"10", "^", 
                    RowBox[{"-", "3"}]}], ",", 
                    RowBox[{"10.", "^", 
                    RowBox[{"-", "6"}]}], ",", 
                    RowBox[{"10.", "^", 
                    RowBox[{"-", "9"}]}]}], "}"}], ",", "2", ",", "1"}], 
                 "]"}]}], ")"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "\"\< years\>\"", ",", "\"\< days\>\"", ",", "\"\< hours\>\"", 
                ",", "\"\< minutes\>\"", ",", "\"\< seconds\>\"", ",", 
                "\"\< ms\>\"", ",", "\"\< \[Mu]s\>\"", ",", "\"\< ns\>\""}], 
               "}"}]}], "}"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], "&"}]}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "measure", "]"}], ">", "0"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Row", "[", 
              RowBox[{"#", ",", "\"\<\>\""}], "]"}], "&"}], "/@", 
            RowBox[{"measure", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", 
               RowBox[{"Min", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"Length", "[", "measure", "]"}]}], "]"}]}], "]"}], 
             "]"}]}], ",", "\"\<, \>\""}], "]"}], ",", "\"\<\>\""}], "]"}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"map", "[", 
    RowBox[{"function_", ",", "list_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "list", "]"}], ">", "0"}], ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"monitor", "=", "0"}], ",", 
         RowBox[{"len", "=", 
          RowBox[{"Length", "[", "list", "]"}]}], ",", "newFcn", ",", 
         RowBox[{"t00", "=", 
          RowBox[{"AbsoluteTime", "[", "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"newFcn", "[", "i_", "]"}], ":=", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"monitor", "=", "i"}], ";", 
           RowBox[{"function", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ")"}]}], ";", 
        RowBox[{"Monitor", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"newFcn", ",", 
            RowBox[{"Range", "[", "len", "]"}]}], "]"}], ",", 
          RowBox[{"(", 
           RowBox[{"Column", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ProgressIndicator", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"monitor", "-", "1"}], ")"}], "/", "len"}], ",", 
                 RowBox[{"ImageSize", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"1250", ",", "30"}], "}"}]}], ",", 
                 RowBox[{"ImageMargins", "\[Rule]", "0"}], ",", 
                 RowBox[{"BaselinePosition", "\[Rule]", "Center"}]}], "]"}], 
               ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"monitor", "\[GreaterEqual]", "1"}], ",", 
                 RowBox[{"Row", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"monitor", ">", "1"}], ",", 
                    RowBox[{"Row", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"niceTime", "[", 
                    RowBox[{"Round", "[", 
                    RowBox[{
                    RowBox[{"AbsoluteTime", "[", "]"}], "-", "t00"}], "]"}], 
                    "]"}], ",", "\"\< so far; approx. \>\"", ",", 
                    RowBox[{"niceTime", "[", 
                    RowBox[{"Round", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"AbsoluteTime", "[", "]"}], "-", "t00"}], ")"}], 
                    "/", 
                    RowBox[{"(", 
                    RowBox[{"monitor", "-", "1"}], ")"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"len", "-", "monitor", "+", "1"}], ")"}]}], "]"}],
                     "]"}], ",", "\"\< remaining.\>\""}], "}"}], "]"}], ",", 
                    "\"\<                                              \
\>\""}], "]"}], ",", "\"\< (\>\"", ",", 
                    RowBox[{"monitor", "-", "1"}], ",", "\"\</\>\"", ",", 
                    "len", ",", "\"\<)\>\""}], "}"}], "]"}], ",", 
                 "\"\<\>\""}], "]"}]}], "}"}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Left"}], ",", 
             RowBox[{"Spacings", "\[Rule]", "0.1"}]}], "]"}], ")"}]}], 
         "]"}]}]}], "]"}], ",", 
     RowBox[{"Map", "[", 
      RowBox[{"function", ",", "list"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 PageWidth->Infinity,
 InitializationCell->True,
 CellChangeTimes->{{3.976333232195375*^9, 3.976333247336707*^9}, {
  3.976333361342843*^9, 3.976333362282667*^9}, {3.976346367845614*^9, 
  3.976346368016889*^9}, {3.97634745668256*^9, 3.9763474646652927`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"47bda74b-70b8-4687-81f9-599128978eef"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"IGraph/M 0.6.5 (December 21, 2022)\"\>"},
    {"\<\"Evaluate \\!\\(\\*ButtonBox[\\\"IGDocumentation[]\\\",BaseStyle->\\\
\"Link\\\",ButtonData->\\\"paclet:IGraphM\\\"]\\) to get started.\"\>"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.976346741653433*^9, 3.976346745324025*^9}, {
   3.976346792646831*^9, 3.976346796723077*^9}, {3.9763492803109627`*^9, 
   3.976349284114696*^9}, 3.976349757227712*^9, {3.976350081532208*^9, 
   3.976350114596265*^9}, {3.976350262694933*^9, 3.976350266674651*^9}, {
   3.97635033329837*^9, 3.976350337151159*^9}, 3.976408922673876*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"771e1586-5f83-ab40-afa2-7c8278419697"]
}, Open  ]],

Cell["\<\
To install the IGraphM package automatically, simply evaluate the following \
in Mathematica :
(*Get[\[OpenCurlyDoubleQuote]https://raw.githubusercontent.com/szhorvat/\
IGraphM/master/IGInstaller.m\[CloseCurlyDoubleQuote]]*)\
\>", "Text",
 CellChangeTimes->{{3.976346551058299*^9, 3.976346596149847*^9}, {
  3.976346759058712*^9, 
  3.9763467596382008`*^9}},ExpressionUUID->"3c62a361-d1fa-4b81-8718-\
9b66ecd8e21e"],

Cell[CellGroupData[{

Cell["Four Point", "Section",
 CellChangeTimes->{{3.976242933132948*^9, 
  3.976242935563603*^9}},ExpressionUUID->"08288860-3ba2-4da1-826b-\
4cb486a9570b"],

Cell[CellGroupData[{

Cell["Odd-Loop Planar Representation", "Subsection",
 CellChangeTimes->{{3.9762429505658817`*^9, 3.976242975130168*^9}, {
  3.976309586799184*^9, 
  3.976309588987989*^9}},ExpressionUUID->"3d90383d-59f6-463c-a4b3-\
50dda9ba136d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"x", ",", " ", "Orderless"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"d", ",", " ", "Orderless"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"topology", "[", "monoseed_", "]"}], " ", ":=", " ", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"Denominator", "[", "monoseed", "]"}], ",", " ", 
    RowBox[{
     RowBox[{"x", "[", "y__", "]"}], " ", ":>", " ", 
     RowBox[{"UndirectedEdge", "[", "y", "]"}]}], ",", " ", "All"}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chainND", "[", 
     RowBox[{"a_", ",", "b_", ",", "p_"}], "]"}], "/;", 
    RowBox[{"p", ">", "0"}]}], ":=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"Most", "[", "#", "]"}], "\[UndirectedEdge]", 
         RowBox[{"Rest", "[", "#", "]"}]}], "]"}], "&"}], "@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "a", "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"aux", "[", 
           RowBox[{"a", ",", "b", ",", "#"}], "]"}], "&"}], "/@", 
         RowBox[{"Range", "[", "p", "]"}]}], ",", 
        RowBox[{"{", "b", "}"}]}], "]"}]}], ",", 
     RowBox[{"a", "\[UndirectedEdge]", "b"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chainND", "[", 
     RowBox[{"a_", ",", "b_", ",", "p_"}], "]"}], "/;", 
    RowBox[{"p", "<", "0"}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"Most", "[", "#", "]"}], "\[UndirectedEdge]", 
       RowBox[{"Rest", "[", "#", "]"}]}], "]"}], "&"}], "@", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"aux", "[", 
         RowBox[{"a", ",", "b", ",", "#"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"-", "p"}], "-", "1"}], "]"}]}], ",", 
      RowBox[{"{", "b", "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ndGraph", "[", "fgraph_", "]"}], ":=", 
   RowBox[{"Join", "@@", 
    RowBox[{"Cases", "[", 
     RowBox[{"fgraph", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "y__", "]"}], "^", "p_."}], ":>", 
       RowBox[{"chainND", "[", 
        RowBox[{"y", ",", "p"}], "]"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"canoe", "[", "edges__", "]"}], ":=", 
  RowBox[{"IGBlissCanonicalGraph", "[", 
   RowBox[{"Graph", "[", "edges", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cano", "[", "fgraph_", "]"}], ":=", 
  RowBox[{"Hash", "[", 
   RowBox[{"IGBlissCanonicalGraph", "[", 
    RowBox[{"Graph", "[", 
     RowBox[{"ndGraph", "[", "fgraph", "]"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hcanoe", "[", "edges__", "]"}], ":=", 
  RowBox[{"Hash", "[", 
   RowBox[{"IGBlissCanonicalGraph", "[", 
    RowBox[{"Graph", "[", "edges", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tograph2", "[", "term__", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dens", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"FactorList", "[", "term", "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"i_", ",", "j_"}], "]"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ":>", 
          RowBox[{"i", "\[UndirectedEdge]", "j"}]}]}], "]"}]}], ",", 
      RowBox[{"nums", "=", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FactorList", "[", "term", "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"i_", ",", "j_"}], "]"}], ",", "a_"}], "}"}], "/;", 
            RowBox[{"a", ">=", "1"}]}], ":>", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{
             RowBox[{"i", "\[UndirectedEdge]", "j"}], ",", "a"}], "]"}]}]}], 
         "]"}], "//", "Flatten"}]}]}], "}"}], ",", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"dens", ",", "nums"}], "]"}], ",", 
      RowBox[{"EdgeStyle", "->", 
       RowBox[{"Thread", "[", 
        RowBox[{"nums", "->", "Dashed"}], "]"}]}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fgraphD32", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "5"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "6"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"5", ",", "6"}], "]"}]}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solpla6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fgraphD34", "=", 
   RowBox[{
   "Uncompress", 
    "[", "\"\<1:eJztnU1u2zAQhR1Zcroo+p+i2x6kN+\
iiKHqCAjHgRREgLtDcvrVbyFEIqnyUhpwfThYCDNKmLX3z5g1JKR+/333df9psNsf+dPh8OP7cvzi/\
Gk6Hb4cft8d9N778cvfr9v7fy6vT4eFwPh7Orw+/T3+\
pjj3acXjacdJyfTqk3v0MGKYbPwzqiHziFv2Ffzvu0I7Id+wj5yzacUCH3qFDXz89PdzgBL/\
NIDjIZVYIznNmcExdeuRCybn0b9Zc+knL+aeXykDsirONDdONX0AwtEYTnUO7CtpBNrRGk+\
wrh7adBE/PJ0tRwI7dUrXzJNu4XnmaVFqQNIKdFXDqCNukJWE3TKVJ5AKoSZNu6w2BM2kRPgViNE02\
oldWwGEUNg3gIGfGXqLTpTgv14Az33E79iaDCTbrbdorXdNXb50692aCUmz5SvS1E++\
TdoKIb5NZd6TWdVaNn4Xl05mVr5R5W+\
3krIuJzKa6CujYTHEgHAa9mUhwYHExkOdWLVAk8lxJFAP2yLDrY8N04zetymKPfiKsTReQoI7I0Cx7\
NAmwW+qaWsFuiH2ffjwhjULLrZUE92g9TvllIoZcKQ15m9Hw7dBfXXGSuyR2CfXt/k/\
dvPo2x2ysmglcqC3iC7kDUv2EoYXdQSbdDq0saEVu9SKt9BPQtrScSL+\
yzaKV7NgRaKVjxzeZVAdangKJPcErtK+\
mE3zJZWyY7g7gkzTpX6FnK0b8fMf5CS9Ez4tPeM13hGUanrKSc/\
9BVK8u7Dl2PEJLz2dx7ERIJalRXTplVSm9x2AK0jSF/\
9yicNOn9wEdeqkPKDS77540C9rmsONeCc3jE5kl0LAjDa7KNVZClxK/\
PtyBD3jncPPDHahy6t01JwkSeygsh4auzQTCQwNhpA7cVjh+rwpPpGMhPBOREVPuwE+\
n3l181iGzUFxqxCctPJvIStp4WPc9sKoEFlLM1gysRKB7YK0OLKPb5OB46fLjZV1oyEglicBy4p14t\
15OvBMvxBO5xjvxbRFfqQqwQryaidFKd6QSWHHHTj52S/XTsQs6khqB4thx/\
3Otpfd90INjX5qE3QOvYZNc3sbOxNBdFvByKqH5jvBmZBGiKCzFBuCWYjaA1LGrjd2NLOwIKuO8hTR\
EFUkfVBKorR7iJy0NL6Rx+xJpldC6Z/OQ2mGfJ52Dts5O08A9syt/\
feSpBL2QM1lK96QlofyOfGvIGzA2VtJBoecGWIHWvgvRqNMObW1zUUdUOatFI+\
ZiviPBbbMLoA0oTb0bCcEL2Et0OsA5k+RJS6JS5V6KE6HT3POE5e8Ul4b8gjutOgBkeGiEJgKzAw+\
jy4xrjRcqp5RAMRZsCVOEfKLw9cvHAEQiFS5L6HOTruc4tWnH4DS0robI9ElyoPUKxJFfjXzC9QlDn\
p7uSQv3Y1G13hsss+gmvYcxcDd6AsZ0jmgzYAiqCNIyflW0NVJFGMhOpgxZqaRTPF70JCIDyH/\
Qj7yyKeFYbExaqFZB9ERRQ3buDxvxXrY=\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fgraphD36contrifs", "=", 
   RowBox[{
   "Uncompress", 
    "[", "\"\<1:\
eJzsvdGOLDmSplcnMuPUOX0zqOmanupqCILeRxeCoCcQsAPMxWIBjYDd19OTlbprNiKZLPeguTtJ+\
834zUVh+pCZERlhH//fjEb6//Z//7f/89/+v//1hx/+4/2HH3743//9P/7ff/uXv/8//3H/+3/+r3/\
/r//lP/7t9vif/8d/++//5f/5z//55e//+R///o///vs//ve///b3/2tNfLNOvFsnfrVO/\
PZ4o62J3w2/8Wb9Y36f+G546dvzPVp+o/k9/skw8e35HhsT363fzO8Tf7ROtPzV79Y/5m4Niq/W9/\
ij9T1+s34z3z7/MT8/JmqwVjEDLnNwscTsMa6S4vLLFFyKkXcDBf31yvJZzxG2Cs0//OPX16+\
9MKqrK9scFzkJ1Um6uElbbF5wgkZe/hVeUCeMJEZSljayttGw6WhgMdIIKYzky4mbnytGksRrGC9/\
gRekDWn74RCVZ2H782NiSNiQFzInTXnZn2hZkC9lU2raVIxY6hmpYBNXDWBLDBvKpkVlkpogsL2G7a\
DckXYJojo87fJum3JEtQNsDabD4JKFgvRdhrFxWS7rosQBLj2sHLioylAx4r29m0+\
bzN27WDkqguAyE5cfV8NldSsHLli53FYOXF5OtHxRmDHURfjMRgOXt5649D+\
iOKglr2HvElKZRZugcjEqP+rnZGLrUul9q0xmKjdhg6tQshh6s8qHq+\
G5nVnt9idabugIA2UW1rCggaFMmNplFrtixHurOZ8FPXZRFFRaP9z0VOZTu64HIwfd1IZXhd6j9A5X\
xV8fE6F3d6IOvcVI6t2OLPiKW2KJM2/Afxz+zU0V4NeHvyu+x64fGX4DfwXNKF4qQFo/\
neqI6OrbiN4RL3RSepGIN4sBEb8XOE+r5e6yJvESO+LFzYpYnZ6Ir0a4NmMxXo7V3+\
GlGsFR6QtRMeJdMvvpMTEkbWs6qtWz5tiOijV+4Bqvg4bQGi+Zc6ud/IUXQSk5G/H/\
fCXi9yf2P9Crc+qCgB8Y8GI3QxDw6wQ8WS/\
6AC6rt1YcO1dHwH8eIX9IxJVdhkK3IVomOlJ5rA3RAmBXvdriqhhp3PfwtvEyFYYtDCxvsj8vd+\
tL360v3b9q/KP1PZrx/f75jwHf7Pg2AGzg24AffH3xlbhCAnwv42tGaDhrxUiDfQD8TeRgug+\
Ax7hqHJ6fKYv4UriCKx27CVfzuJrz1Gu4Cu8DlyMjfSpV5U59cbm54BLW3lnQADZgk4ctgucDNmCLB\
lsEI7i51/zMshaFLUzhwrvQLlS4YKcLruBqkDk80T4CV/\
O4krgBFq6mcBVH7VZP2cK0ZUHl55GupRBLPvzRmXx7/dIgjdCC9NbElRsozVSK+\
2TSypRUnpXKOAAmVbtjh04jcBVh18B8OI46Su+AP3YpAQE/\
0LVFWPZXz4bARQuXRpITBhdxGQKX8LhE2NRaXV3CdDwtgktDXXql+\
o22IzIfYAO2mXU1lA0jCGwRjKC4iFGGjoRL/wYH9l0wYwkD/\
qCd0hGSSjkWhQ11kYZNBxc1MtLfHtH1gGAV9vMj3nFbXzyQ6dpcIuKLka4J974d8yklr05b1G7M4LR\
FyNdJQPSz/WKksUwfy0oGtTTfXr/\
HOdI2qlbAPmdyKwhsA2Hbn8hRO31SkcXwpB5UuwiwietnkqPqwHYWtv6NrfsOlk49D10EVVANkmyub\
mHF+vxA1YBqhDKquASS8YFLZ22KkBrGgk1sl24UbGq7dB02Dki7PLwcvETlhdzHgxexLkN40Yl4cSl\
hazlyxBcjqcvgq+sLtL1+mem0Nf7sRWhLqm24udcvM4i2CMVocSEi3/88cqK1XTJ/CasQSf2Y2ObN/\
sT74/W7qcbZDR13eclfXEtqx8R6gIDtOGzFCHUK618YEFV0MR6qqdIuHa4qJzoANrGGu5mwkbMtwVB\
XXLxrHJblc47k7E/8/viLhLka3h1XMRMcl/R7U3B1hKti5P76/SzS8ZqUSu+L/\
vpTGaFBXEfElgt472yIgJ+nLuACLiFx6R/\
wM7OhRt0iMy5RiwdVVnOQoQoad3mR9FNc85eoKJCLl4R2DNo2aPPedl2UtoBuzgzW/\
kSLfc4Mm3fm5F3Gbnz1c5TNUZsqZky4WF4GXMDFHZdihH0bD1y8923ARTXgxYUEfQgc8MXIyP5s9OE\
yLt6HIcBlHi5xzBhVOZRtLVR1YFPjKmoRG1w+j9x74pJF2YAN2ORhi4CLTjWjcoMDYKOmx+\
5syGrG2YD/KUrAq3UU6OxyqoVi+g7P5WI2bA5QuZhFeWGNH82LTsSrBTdrvG/\
MFiNZtgtZ4zd48b4INyEv95y8qKFBxE+O+\
FTVlohikCTii5GklzcTyEu4mmKkofnHFv6w90xG4EVnVypg3kvEd4r4YiRWZRRe4IUqE7zACzl3XDS\
qNGQAL3P2zkbxQs4dJJC7xqz3aYb749e6r/sE/MmA18muxy/xcxqsi5F3AxqWIHFk6GmlNNqzI/\
ipCkN3sPYnjqzoAlt42IqRhlnNl/rEMoLTk30f2NSS/djitPB2YypxqtSohxDBS+\
8UqyHomWGbvrdvgS1/JToVbLHs2Jybton41xFfjPjsVeqIUwjXB21JaFuuWKCzvVRZOtzca4jwY+\
iLcnGt+MfGojpHdOAFhfDixRIPT1L61p0HbfK8vf78Hbk6ZtF4asOUOhpcpeSqAEn8ZEFSrgZdBefI\
VcBeA0cZWi7gowpJpRwHKajCnojPktdHvTTezIu3n8oiENW6c9B4IS9GXAbtx4CLLy77E380/\
NXeuQvCtkHqoL2c/qTmt3L72tT4C9GmSKkPES/\
rxlCIDV4GnYqGF8FkXy24k6zxVcJxMJBjx6yaq2GNd+\
OlGLkbMFiufzIhbeIb9vACL8oZCLzAixQv3mcoJdCoTNkAXuZUZUfxQv6iwEsshRh0HP9YQ8qtJwVZ\
GuwXwWUleRnUzXK3TmR7fghs/bmqQHJHY39iwO5gcJmMy3JtxGLpR/+\
Az59wz1ziF94AEXNE1ZreYzkn4nsnCw1ZzIzLoJ4QKrKhcIllagbtQRCzPYtE4sdfIzaPiCUB8BIqc\
dXZbqisTUJXg41nlZ66SleZqvvSTcSzSo/18cWIxBWei0S8joFRE4PxvMy5G3d/4vBD2xVdf/\
hHiSygGGlIbX8Et4CpCGn9tGXZulvfuKPN+tH60mbavn3+\
jXPuxu1PG7y85oWITxzxH7JBxBsmmsWAiFeN+IbmE/F/\
tEgrR7xYDlGMNAKnV2Kh5okaikUOEZm2OU8bgLaKl33aGtHtrU7wsjgvEvkL+\
gIvUryI94WouTl4gZcgvGSpFjiCNZKXQX1UQrxEdVSSoSixxovVdMPGbBxXwy4GEb9WnWj1XYz8Pn5\
6xOPEe6NRjDTSLng5wksxEutINbRpC9HHxF+0eNmfeH+8fg/NeSKVoci0P/G+9cYr1xcn+\
UlF4AlpG3TdIKhSabhQaUhaDwa2TLBlKXIkhQ0Tmgm2LBmfjgRWThRdlEV1DmxnMr5G4ND09kfO3HV\
x0A2PwDYaNsuVYP2VbXVc0CYBXMi6BnJVjHhvtJGzbaRiDZP1TNc0UD2jbI2ww0YK6uLCNlJnS1wtZ\
wOXPVwGPToFXC7jsrARRB+SBzx5k7aQgIvxG9W1UyNzl0UoiN+R28DlrScuqW7YVUtTIqT/\
cAVX57ny2UWKYO/YRYKrg1ztT/zx8T22JpJzvYRyZM6F2IWH0psMHb9YMeMpdrF2cXUff/LF+\
vmLqWKlbuALvuAbEl+\
fIkxsfL17qAZdZzPz6UUSh08cU7aKBffonpmerRnxuhcXS0Y8V5YFiXjxA4YaEd+AnzX+7xP/\
KUDEp4/Z5aJu0ON+\
fJ6TkHCVPp25Srqa1dd4aHv9fnRpk2guxVEdom1ODgFtFQYR3FzSJpz8Ee8ds5ZQxFHNi/\
hBHS5EfNIMhLoqvCydQxDxRDw+vn9wFyNr9EcQ8QFdjQ4vHdAY/\
hhCn6dxrhnxxGyomI3Q9RnhOQCxYnbQHT86l9LFXqQtcZxvkQ54qRUBv84KH4GM4bf0RAj4CJZm+\
ApP4rk4LqnOfaEPQ8ioPJUdF++u/\
vsjHjXtVBiuHBONCFydEJI5naGQMZmMYkR89zcCV9P16hKVxYgFrOGHMc0EVsjFoc0RrM28qcIrIVn\
7EM3etw5BG7ycrDMkjfhU+lIJSkI3F4eXTUV/isyitF3qFb9GW5Vpzbd40DaPtthgdbombZQ63R+\
vNZ+hzIWKhLAFTKcqfbOjKrEP1dVcfnu80YOwVXS1wDJ3OZiZtkTTMVQtYfdm/WPerO+\
xf52xP0NnnWAYXI5pE7hYQxFcphXmOuCyaRieYU/Em72cWUmIeN+I71paWznizWKwesRfen5PMdI/\
2T+hEBgqbdh8nJcObLqVNWCzfqXesAWsChQjjUqfDqqSTQlnUb3mIyV5CYiBeMQ7bpOqRXwRuV9f/\
3QYfTF7NGoF8HKBl3sSXvr7MXiBF/\
IXdSHS4UWySRReZvMSMNEpRhpfNrRBW8zsR4c2M1jFSCMqqK69nDjpAEQEXgJiQPbjHPFF5C5XLaAv\
YQk/Rh/PbF50hChi9oM6ZaaN7GcJXnwOcBeRm2WvFDe3hJtz5yWLvmR2c2awihHv6tqlRwy40xahPm\
aOeLoDlnBUeKLLyUa1+sPLmrzgiRJJCZ7o9cT+\
1zilinidQPaJ2UHXVbw9ZneLY8vn75hyL4LL6qcrLx1lBpckuATcwyhGwpyPvHSUGdiqn7493kALLF\
IfUD2K6q+PiaD6QydUqVIgv3o1DgwwoAP6QfmlOHMYtrP3XFfMCOMiHtxbKiZuQgc9UTsVLmvqQ9Jq\
JPqQI+ADSkExEuYEArhI45IlLbjknIoRUn0VXIqwp4CuZcayaBOwbcB2f/\
3GgU0AtojKtvDGMmXoJfzmNQkUQjVfzjb8uaoVr8KoircdXpI7cImHS2NrPgwuAd0huKjisqaVE+\
8IAhdwmYCLju+6ltD44JKvHyEVLpnz/2tkpNeH/o+ZixDwmfXBHPDFiHdt69KNVQ1cup4hN+\
uDI1dhi2BmKgPKUMQk59KtJ1BppVK81pal9KDDFWqHi0TY6hFvD3rpKSlQCZVpD98trFeWb5TsLBQu\
DRELU1OHSqjMI2JbVEZ0kflqJmZzCJVQOYyrkdcqvbtw1T87A8B1k8DUpZmRR8KAH/ijwz9cfY/\
d5y7+xPX9UIxwqEunb1e8PuIds5NuiY4QszyDwBizW3tQlWFxX3yJeBcLkrQXYqteRsRnjngdA1OMh\
OnJi60QRLxMxIfZ5yTiZSJevMPzkuEvRrzLnVuZq3vE9+8RI+\
J9I75rzB474el4cNOxKTJCwPdPXMW7/cWONHt3VVmg9An4Y3Gssws7yV7/\
aP1jxPrjZ24WfWT5VdhniPgsDkQn4gcd4vdu0cuyxG9y/kQBgZiNy6WHvvfHJeESv9w+\
6mqmZtOrLBKzm/\
W451JNxCcxNYM6H7OYms0FAVOzrKmJ2Pk4qOJIzAYxNZYCzCIxi6lZIuIj9oHN2Rc6aGCI+CC+\
ZJGYZZXuGLOXjvEVI+ItX46J6/6RPcslg2zXJoLt0pPdgO0SbPfXL+\
MN233rjVNjQhfToqoDWwSuipHp52K09z+ATRu2LI9r0MHl0n1marhUYT/BCYqnXfQMwosUL1+\
1eaEBC16keIlVaYAXeJnBS4SI17FexUi+dB9ekvCik7EXI9Mv0dDupIGX4byIH7s2Wy+diL/\
0HA3hiO/aa5k/A6FTEz+mQltAXvBj8LIiL1n82KQr0eDl5cRJ5wjerBO5tAE/Bi9x9/fZr+zNS+\
xqgTsvWaoFnHJDnVRoC8iLRrUg324n6pSTl7BpUjGSrzYXe680P21ZTgMcQ0P21gH3iA9YH4sdihKr\
dOwcghrVJ+ez7YnYoYeXQL6kf9YsjkYxki/\
nluRF7QmWYdXJzCr6YuRFMmtW4yVCxIunKkQ8Ed854qkTLeGJcDVREossnmh5XsTvfTjrieAFR5XcE\
4lnAVn62iV33taM+IAnOVil99LZ/q5GMmbpV113le4f8RFW6YC+hFX6OdESYSut0mSPHSP+\
0qMR9ie+PWZ3o8DyRR0z4mz3vp4YMAkoRvI1V4AqqF5FVWfXrhjJdxri0lNMQDUzqlkuSQE2YMtzhl\
1HF8UrJMA2GrYIuAQ8TWj3mygbsCnBZjaCkrB1rcPIPgwP2LRh65916cDmg8s/\
r4tLhH02ygyYMfeAL0bEq3L9zZhQQkMBHdiUYMuiTVn6qYHtCmxJj+\
ugbGNgW7jMwH5TZGUDF1VcIgR8QM9nlyEddcHKgYs/\
Lif2fCLmTWhTDtgC7vmMSpHAZVlcltsi7SBDWLkLuBQjDcPwxRpNx2Bje1aBIazcENi420HGoeU7ip\
hPm8Dlj7oTx9+\
NSockYMt37nc4bMWIeC9Ef2UTv6YUXQRVUEUXK4bI2YBtlQIJuKjikkpddMgY5fnABVy64ZK/\
mkHmcwSXVPtNlBk6MUTmA2zzYQsrORK4hDmqfvbCBnCZjIt4wIcxYwT8kYCv3Ffrp3USGrOQFCNhWo\
eALXEZOos2ZYEtTOYDbANh06lsd0iRwMUXlwgBH7CIPUqGZB//1MDlrSculi/\
Fm6tUpyvEuRpOxr9CBgZtlR6FMNnQXx8ToXJ3IlQmoXKRSyX+\
5TERpncnrpnbBTSrB0UVBwtXcKUmi1A5hEpanvpQmQs2POgQKs0SCJXxJDBMkzxc5eAqs7U8KGxP0Y\
KrnuZwTa4y61XE7Gxka+\
N7T64cayYAmE0B7c4y9NVPAAiA8gDGrm4ea78MA9vt9cc6CLbhew4VNHF46VD1kCg7/\
qSFSxX2CSOemL0cs8dahtXuVE8Vs+I3UhDxfSJ+82tec5W+dj6YiPeN+LPufOWIr0KRiB8T8YOceP/\
nJcWOWXyJfrEl7EOLdCLebNkbxZYbuPTDZWvPvIhH8eZJLNFx2MTr9uK8bHUqw0t8Xg6mEDpV/\
2Ik35WNWyk3tFVsRKBN/F4snYhHX3JGfFh9MUtJMRLmhAv6koS2gLyQ7x+P+FQxa87YxXe0i5F8+\
X5shViTF3JuIj5FxItnzVmygK1tbiLeJeJ1rnsQ9/\
ER6kRVqtr6aTbJj6AhnAXk80TQloS2LM81TO3HJGtUjjejR1Cn/\
e0OCV6KkXw1KnjJxItEB3tqNyeZ76/JS8AKV/\
41Xuf2fcmYzbLGp84hZq7x8NKHF52IZ41fvE6UJe9NvcbP3KmGlz68ZKmr5o/4CDfvRYj4LArhE/\
HHjnP//pHdelJgrt+\
QBAzBxZGMYiSMJTp2VTO4gMsIXMZf1yoB27FrmYEtG2xVWtP6aZ0zSnZly4IqNnIxVHUaia/\
pIsrWBxeKFEeUzcxVJW/\
BYYuobPkyPlDtgyo28jVD2EhgC2kju3Zkgovx0wKXdbQpQtZ1s4aiJcK8ZegYgJZn1p0FsBi5v36ZS\
1RWGLZ48akdvltf+t360luo7k+0vHT/\
8wfgmwPfxsv0wrexSoBvEHyPmVXw7YNvf1fbnzUQMiK01cC+\
CELfHm9UmIyzj32sZEcYFwsFAbk69uQxR64GKY44V47ubnXFCWPajgnJrWfAmyuMlCjGKI4OLsc2i8\
Hl88jIgoLZtRUjlspDBMlJ6trQpniwoU1uuPwzuASqCajFcUB9wIwJBPxBOzU8yamUA9hywlaMNMLu\
GIHH6mpdUaXMkI5KYAsCG3nTurCJlRkSwsaOUSJcth7lEBaXKuzTyst+\
0jb91GEqiFbrCNKkLUJVjzLFFF68zZxlBTzm23QKDWfkpbFKhOkjTYqLd6EhIC7FSCO452jTKC8HbM\
CmBJta4tRV2cyJkziVOrBhBAXypoO4LFfV08HFW5silLHD5k37tYfGHV8RJAcjuAJsxUgjZiWVLYtg\
AdtisKmVOKY/+A/YgG3VEofP3rCj3wQ2YFvLRi6X3EWtJ0aATc0IUk900ybvG1d8+\
vziuLHl1n0iPl7E+\
1giIt4Y8d69qe693I34nO6J6OWGF2Ve1FLu5epbsXKIn9bgJeDpBWJ2L2bnnI4rRhoeZCuQ9yduPmE\
qdg4xco0vRmikyeuooK3ihe35oLygTsd5KUbUOs/I96EtL21UC6x/\
YSostfdfgtNGrYGIF4l4yfwFRyXtqOY8IbIYaXiQJxVn6slmMdifuPJJgOXsWCxUpyc/I1Gdn/xAm/\
UvZNvpN4dCuIU2teQnfyEcXiKrkzgvxQiFcOtfCG0ehYqutEnqCxEvHfGDTotZiq2XEh1KDYaJPMkr\
Gy4BK3MdAn748chiJEF/\
HLgExsU9eeEsMriExEWiDSc2LrHM2KBrZcDFpTTGPRnSsKFN8WBzxCVLiiR2JPQsLlXYj4p4ST9Fcc\
sYs4P25peL2WLk/vqNT69uNT5IeIGXA66mEd2DXM3wjBtexvAyaHc9Di8SKTdJczaFKEYaK/\
KlTDqsHxuqEJb9QhTCyMugbkd4OcRLMSJRlMWPRfZj0Dabl/\
xo4MfmRTz5C7zAi2bEY720eIntqHQyEAK5UyBHbQuxKPQlMdifyPmRUIYqFi6D2kLO4hInae4fs1k6\
lKJuYojH7Mpprw4a1UIfgpdBSYBa2hthjd9PAjjmR8RHP6mXyscT8aEinsw1aEWIiD8Z8WQBWmhEPc\
KjFvGZt6+Wi9l/co7ZzNlj2GDSdsPFyMibkYlZVXWvnG6IiL90v38x8maIeMe79Ng0FTQ1FcTz+\
Y215dpLnCRQnZT2xuZldTt26RTNohFfjIgXejInzRGt4KX2iFG0qRWZUunLvh/\
TPQyqw4ukOonzUoyIbzXnz35i0YY64QVjesFrYAXkpUqWRkGEm4uvL88MyZ2XY9U1S+\
Ack5KzZYUOuHx7/EXzueovORGOTcSqOx9TEsjwJaNAoSG++\
YxXLK6O3frfn6uAm6eOuctBrlLX4ALCdux4N7CpurZruOj0Conj4u351LoFEsrLSkUBsd6cs7xUSdE\
ozUlIW4TsJVa9bI5CjIr4CDG7rxANKlEIQYUYlIBY1isSEBnYKDqDS25cRmYv4LKHy6D84ywuCTOI/\
AIRq0JFxLPGE/EdIp4qkXPGjavZi/\
hBNSYiXqfGxK4dCpGCF8sDxiIoBBFPxJMFjDdPLhFfJbqjMMga8VmygFgRfykLKEayXMqVP+J1DH/\
FQghPdKyvPMwxjNvrzz8BbBZDlf/YYOYSVZZLhuBFh5fMCXuWixgceUkY8bEUgojPFPG6h/\
J0In6QJyLiDZ7Isg2BJ9Li5djzOeDlOC/DIz5scLu4mirRHRXIsWM2v4+PtQ1x7Ik0xCzrbI+o2/\
LSRVB0vc3S8lkfC+5UMbucba5W4B4YuFRbRvHCGg8v/gox6HmmM0/MfH/\
97R2LeHMgWyY2wu6rIezMzQzm99M1kM3x+dX60uY1/kfrb6zQuHS1sUbEN8p0XzY+\
wlV4scQivBzhJYFCWB4WkT/iffriiPhxEb9feg+7xnc90cUab4z4Qc947x/\
xWVwNMXs5Zgc9471rzIaJOryBMerEssfK/\
h40DCuvs5vZgtmCsEobeRHz0gN4WSTiUQhjxF96sKc54osRn5OJarnntaZGqvnQBm09aGtgQJ0I2uR\
pU8t+rp2wR9ugDdqSOUn2uXvTNqeyB22deEklRMWIpVdWgpc5lT1PXuboC34MhVgr4oM7KirhKETG6\
hoRT8R7RTxZwOeRRi6mE/F4oskR7+\
5qdHjpj0Yx0iCQmu7nkRNHkjQcldAOChkI6pSCtv5uLiAaxUiYmm5sdQrb3eyuTnTToE7QNrQaDS+\
oUzZefKrRnNyZQlvsWnZY2obzIomGRMSjLzkjPn+\
iU4yEqTXk15fpfswnf9EpuYlHfP58f3rER8xA4AVecFRxHFWYXhwclQwvASO+f3AXI4O6aWJH/\
HL9MHgiIl4v4n2yZnNHCxFPxGfMmol4Il7ex5tjVsfAFCNh9gL+MiXi9ye+\
P35tNwrO3uxl5qoYUWsLEU8hVt/\
mBrZMsIlnL6vD9stjIrDtTgS21xMjKBsmFFSlUBWvcayui8AWDzZHXHT8ZqV5wAZs2WDT8ZvYyHSwD\
cKFnK1nzham5Y3yyjqwVVLWzTIGRLU/lcXIoF49UNVCVaJAUvGaENWIqvrzY+\
J6qOr0ay1vQsn4wOWUstF/\
klibFraRy8FGxmeYqJvxoYtaqIq3itFCDWzANgk2HWWLaEIXLpBYAmcObORsUXBZWJsC4kLWZZhI1u\
UGWzHSMFlmdwiqoHpKAvPBdrZhMgIu+\
xNX3pamxAFsp0oc7LNhI4FtEmzUE4EtI2wBsy5s5JaNDFONzFe8XxO2gLhE1KZ/\
TodL5ooguFwWkjmPgWoE/FvPgB9+WlojRfKpR6QqquvK0F8fE6Fyd6IkleKFiwhU+tTuxzMt0cv//\
vpvi8B0PrPa/2IgHc7T4CtRtQRf8PXC1/sCsEEPyBuOSxX2mhHf/+\
RaFfdxQl68YGMWrEEP1ujPi9pldD68EPHZIr6ShB7maZGINxslIt434sNeODoz4i32hzXeGPH/\
5BzxmVdpos53nR1gGL78YIyHfDG7mYY/\
F1siXiziG77wkt1YJOKvNWSuHvFz6oujIn7NNb5rCzIKEV8h8EQneSHiBytEMaK7ixs14q8t/\
BHKMsVImLMnlxTCnZc1cwjuJSTi14p41vh1PVHmiK9sf+unOfz+eWRQG2lshVgza5b0RCgEES+\
qEDq8RFSICLwUI+xUX9YXnXY39KUTL+xUv5w46eogalTwAi9CGXtEfZHM2OElSMSTgcyO+\
DVziISOCoWAlwVquhEVQjLiqTIdUQjW+\
CieqBiZfkgCXgR4iagQEredWSaa5cX7uqTGymHm6mb9RhtXHd5fvx8zlW/\
W9zPpKg0zqnfrbzzGtOU3muXum/U3fv/8LUhcQCqO7/\
fHX9RNFrtSWfxjAw1QPYmqhUCYHsf0IKU9wXQxoqbTFvjPMt0f32KksaMK07+JXN8P09Zvr7/\
KR2B6OfcscVewD5XfH3/\
RQdjC4oKtBTZgC5GBAhuwzYetGGno0M36pfRCdXpqCGxHYPv1MTEYbMWI44blNVTVMr7GNp1YxleMU\
MVpgx51sxTQq4niuSpp6XGmkxjgOKgOh83R66KLwAZs3QquDYb6KxuwAZswbAdtJAXXeVRWsA26bFw\
ctgqaFgZZtgjB4LI4Re1z8eSlGGlE93R1ml7NhLaU6jSoqftmwGW4OO1P/\
Gp4jxi8IKwNeoxGf9bieDm2taUjPoy6jHJjjfi8WT/XXrzgxqR5Ect9rqU0+\
xO7PiK4GGkUiaEN2qCtG21q7RSx+qbyY6md/QygbYuXXBG/ZiBHzfct32j/7CdXvk9jARHvGvH3+\
BHvKAbpK1w+EV+MLF/hQiHg5QAvjfUcXtAXYV4GZM1fNj5C/\
FhSXoZXmbxruhF5KUaW30HBzUHbNNrwgta/EG3Tq64NoG2LFyI+fiBHrSefbToWzl8S7KCQ72eL+\
GKEejK8BFKIhBWuRg2AiCfik0U8nkgrXRDzRO51IqqymXhJn0O480IOkYmXJHXVKskeBZGGoyLipSN\
+0AVgYR4RdHsdng15kTj4FIGrYkT3DsyoCftw2LrZsftCvESQl6gJiPi1kdd4GWrHGgRyg1DKAldqX\
tAXeIEX8hfLxOX6rcQyEJpKJkZ8BIVIn3MnzCEsm+\
TkEMuu8e6uRmKTnIhnjZ8W8bgarYiPusZbPn98/OyIj5C5Rl3jzRHvvsav5GqIeCJ+rWp+\
qq6ls67mpykRX9mYURiYI56YHRiKw534pZgtRt4MoTg8IZWMWUqJvWP22K7p2Xu11Rbka77E0YIUIw\
1LtCYGYtWW/rysHPHTT2QS8dMiPo4TT31GjIgfF/Fhc8/UEU/mejhzHX7ml5idHbMBM9d/\
OhSzEeolWQrYRN2O5BN1oRZFnai7dLahUu5uK+\
XZ4C5GGsr5xRokWxFfjIifbbAEhLn8fYwX8yrdlRfts6ar8OIY8ZYgEUOjGPnx9bcAL5N5OV3q7qUv\
Ph2IlhA7Rhv6Ai/4MXiBFw9eIkS8pB+zXCMFL/\
Di4Kh0eOmPRjHSIFC7P96dFzKQQ7yIYUDEu0R8lhyCiCfiM67SCVxNw61qP0h1UsQXIxoN+\
730xeeMrZnVzAhC23K0NbbUvGmjIgxtiWgTz53MWEKbkbYI9eTgtEVQp+VM41lefrnCy/\
7Et8fsUQzFwUUt8VpkqzRf69qgp1aBanwfGRBVdHFx2CKkXQG5miSBxYh3S8TCukg9UpDAobB579T9\
9TFxAGwSZ5DMurhyapgZ3/kC6s30pR0KmLYyLZ5DZmbaE985XWBnbyMzw1aM9Nq02OJlf6Lljd923/\
jN8Mb7g9W/ntH/JqWv1r96uA4NupspbMRbVrv+MWteaInZv0/8WStm9yf+/pHdOsWx2TtNX+\
ItiRNLvBsuXDgZP+IRiHUi3pyPzoz4RsJFxPtG/LH9mLMRr+\
Z0xHDZn7hZ7qyUBNiiwDZHXhqwWYq8PrB9sX5Rg6g0F1W7krFmTnJpVwMyfMkIoThrcrUlTcXIn15/\
XZfOZ0ClDJW6ZQao3PGBRUjdDBHvWJzW2S10DO5ipFHDyRzIZiXZ8ndqEV8Jz1TN8eZFXEqg7RBtW7\
4N2qqgXUSdGvzCSxA/Bi+deBmUgRDx60b8WZullpxnjviVPVGEnc6ZnqhRtMYTLa4Qy/\
EyyBOZ0SDi00X8mp4oVsRvNX+pRfz+RFrHjnBVjEzfsyfl/m37khpgSw+b2v4JuQ+6CKoaqJJ2/\
bZ9KBPYksCWCheJTmm0SQaXLCWOLa6KEZ8OAglt+vUxEdiOwebYFR3RCF7reWvw2+\
j5TyWWZHyArgx6BAtLJRTYzsMm1NuKLqKLoIqyTeaqGDl23JZs8/\
PECGdwO5hQiSP0ZJsfE1FVQE8BegRNJtsEtvOwCXXOoIuXUaUVAFTzKNtwriIcaWvgwuVOvf0mXB3n\
qpKhv8EVXCnlcWyDOBvTrQcpsiKwIlDZcce3GDm224LKw7RUbxDlJ2eVj3BJJSvCQisCKg+\
VuanUORlTjDS0ck0qyYih0pXKE/\
43P5VdM2KUFqblK9fLMb31oPVRVJph43rpIxHfIWYlQtGsJLFjdrmLNbgM8be53TSbivh0MZoGxjvi\
hXbfWOPhJTAvEjtb6Au8SPHC3UvwosIL+6Sh9EXinBu8aPMiqS9d24LIX+AlOi+\
ZdxLqkWO7gwl5ibBv18GPZamP4cfgJbq+zPRjsfL9mY9fg5covGT2YzNvprF81k8A+\
t5ikaqNKrUdo1iwJ06gCqpSqGbWxXrkWJ0CVJdEVXfTiZRvD9WZ96CCKqguraozL1cEtj6w6RzaMSu\
bGlcRnrMILuCSwfOdztnQJmCLAZuslduPkVt3hPof3k51nlSHjGKksbEZkIJL6rIILhEOXuTHRcehg\
YuqnQIX5/y/ZxE7Ai5VpjPVoaFNV2Br7EpntnLABmxSV1RlNoJbnRTABmxuNvK+\
8caLkYVRjZqzgaosqluwdeBKAheU7SQuFEhclI3Oe1AFVQ1UM/\
cI1iPXuzhAFVT1TCgbB4K4RGh6Esdl5sZBrF06bCSwSdnImRkftUxQXRrVQTbSQoHLs8kj4LI/\
kcb7yKz1f4zbKFnUKbnAOZyvxTlVVDiH8wScn3iE4yg9j5Xmbj1tFc7hPCbnmfV86yZnSIXUBatZw6\
9dQRVhDdY+JurmqagipC5AqoQDPdEqZAmm/qxZPv9jCH1//EUHA76K8NZPm8+BnI3ZYuT++v28WV/\
GfBfSsyDbjaG7NZDvhxiyRIViX544bMdk6ARsk3Ap/\
rFRjnizfvfHYOvPkCXigQ3YtpXNcpNyWGUDtt6wbT1iKwJsFTSa4kTEE/\
HRIv5gIPc3VI7ZS1c0dCL+xEGHkRFfjDQi7JjLGlSCu71+\
j9Pl5ccfyH3SihOoTkZVOHP68fX7AVVfVE9sdiVAVTjvghdpXk60ccDLSF661inuWy/z/\
vhAoA3aoO2PaZtFsnwqLNAWuKa4Cm0RaopJI57sZ2DEh1CICMZNhxf82BxeLEkNvPgKUTHSiApom0d\
bMdJ4kzfrt7LF6pncqWtlj+wH2qRoU+tFb/\
w1YZQxKW2LZF6bnmG4kzzDi6X3gn0neMnIC5lXfLDWdHNdeRF2cxYsoc2Ntvw7R9P9WNf8hUDGj/\
WI+GKk8TLTFWJ6vg8vR3gJcxz2/nj9bh7tbJv4/OSHbdqgVGqfv8gPWzGS+\
vwFuthbF0HVD9UGGtNR7VqCB1VQzYOqWj1yuqpigMk2u6G6BdtQXEYWZ4oRDml56OKJxxoC22XYUJc\
hZBQjg7p6vffKxLvgz8jL/fX7CcOLDgZdI957ryx1xB9MSijfw4smL8VIYz2/WT/\
XXrTRSw4v8GLnheqYNC/evbHwUo1kyV/I9yOr06i9G2iz/\
oXpabPw8lMAXrYinphd11FFqOkGW6Wz5NxJI36OqylGGvF5KbGY5ImG8jK9eYwaFbwE5gVHNQUs7Rp\
VLl6KEbVTCFncXFJ1gjYDL+ROryeibdC2Im3sdmqJoEttzpO2LV7Ql/iBrF2NXiriWeOlIz5/\
da3hidSOMmdRiKS85M9AGryo5RDw4ma9ipHQJ75G0Wb5prZoG8pLlt3OpPoS24+\
djfhihP0XeIEXOy/\
4sQC8zPFjFl6873e5P35tN4bO7qpgxxbHZXz64n3vWUDYcILVRFCdgiq6eAVViujWvzA9qhbYBt17d\
uw6M8vE/rB9f/xFB2Ebiksjhxx0/\
Q1dCb7aZMbFR3LA5aUMFSMNowxsR2AbdIh6OGwVNO68IBDzYnbQNulyMau2xhPxexE/aNuHiHeO+\
GIkwZXkOrzgak7y4rPGO9ofnZhd09UUI40V+Wb9XC8pBK6GiJ8W8RIPK2KNJ+L/\
MDHX9SwRivlJ977WjPhiRKKtI3/E66zxc2o1xUhjBbxkdcIqRH9XU4ywA9WRl0FHDOHlEC/\
FiKVHF0c1BKxiZFDjH7S9fj/TaZN4Fpe7tuEFoS0vbeK86FQL/govWrw0Ph/\
USZU2nOTrie6XU1IXhDa5OronbXO0bag60cNFxGeMePGYzbLG568WzIl4tfwFXsbwgkKc5CVVl6+O/\
UEhxkR8MdJ4Pzfr5+rtqFAIFOJo6ekML3QYa4EV9cK7Y3eN3HpSEPDCu/4BX4ywBSIjLxIX+\
ywHG9lLFK7Qpo5WLsuGIanPFG0CNvImlG2Ssg2qM4h3s/SP+GLE5xSCIy/szutHfDFyN/\
w0CjFPIYY/\
jNs74nXKWyuv0mdjtrIxIdb4QbdoLfe4oDUjflJw99whr9JXd7PCGr94xNsTUpeOkrC8oBCyvNyt7z\
FgpacYeTPwovOAj2tZ80xeIhzejVXp6aUQXSNevE4UO+\
Kr5aQY0b34CF7m8bJSxMc60ldZKHh5zYt7/\
mJOLDLTppaBiGfsMzMQnYw9f8Tnl5I5rUyWwBFLNhoCcXv9+R/DZXgtqxhpiGr+\
rORufWkdO3ZMXnRgq6AJyUvjjUeoWwWM+GMJCBEfUCFiZfHwAi8zeBGP+DlSopawO/\
IyaQsEXiLzYon4Y1eDno34YqTxNV+SjaV46ZqBkLFP8WPQ9vr96NJmuY0+\
LG1kP9CWlzZxXnS84LFHOsCLDi9dc6fU6pSlUpFf23Rpm5R5UQmHF3gJFvHoiwIv/\
VvXwvKS2s3p6MucnSN4QV9m6Isl4o/dqNp/r/T3T+\
LWkwLHzuiwuNwNE1PhclYgfgEXcMntxrLkPt6HGED1JKqW629QNmATga3/kdIsughsrz/cOU/\
BiADbseN5wPb8FlaHzYLLpaJeFfZ4OfGIj5Bhid2cTMT3jPiRLab5I35OGftmDcX+\
FwIeo8Biss5aomLk6+uXuVm/lEsM7U+0xGx/S2SO2a/Wj6f/9uU36wd+6QRDGFwsN+\
xYPtYv1o81P1dvG++\
xUjKo7ESlxBPENo1gI5Adle0SqsC2LmzHdnKB7ThsjspmoSAClVWatSiqly4s7YDqoBKHhFu9hu8lK\
isMDxKIBF7myjsLzMxVnCzQrJUYU9QuGpUBuYqAUDHSYF+\
Hq0vVlWLEEsg6DxKalBkuIoFddyIyi9ixSygWgQ1jav26whZxYBqmYTqCKS5GGvDDNEy7Mn1//\
X5gmkS3W1kXpnsyHYHKs+7Z0ShHpDJ2+\
SlCv0HA5h4kENhSwBYnA82M6iQqe3bSARs2clxlZ2TTXERddHz0txnVKhfsxm//o+\
PitEWASJyXCOXRa7xUAuduJMPSRpe4M6sRyp6wWmERWxkX3jiUrLCIN8nlgy1gjSRi2gZsk2ErRsTL\
mZlRnUTlnFNRb9bgDrOlLkGqJGtsqetnfJCKpi7IuY+mDrpsw5FUSjNRcGnUcNgi/\
DxxziPjzARW4uiP5THadBpdKrxGkRVWsebUZsR5ieAjg8HG3RgdYTt2sXVE1xcm4s+\
6vgE6lDnij11svWZ75CK4cEYdXFbBZXgXB8n+\
b4eTfbWcBD81xk9t8VKM0GMozcuApCSfvgjZMWiDNmgT0baFO3rn1NagrZpI7jQPjTnZDzGbTiGoFl\
xWiGsLP7wszouPQmxt7hchleqGtJvhjwG2ec5rOXnZSvfdYcPMReGlkdnT5/\
l54paZg7aKDWhLZOa20v1JEU/yEz/iHfXFh5djvTQ3aygOb4FucHV7/\
UV9JESW4LZ8ozfr579FQRX2rZ+2vJ/n7uX8IvHd+tLHcLH8RjMuP1q/roqrMLgcqx+\
ExaUhtODii4v3Yy73HdqPPSP+2iFoNXkxn+\
CEl968HNt8SchLIz7n8ELEz4v4QZcGiKcVX6yf1sryslknfHu8U1CdjeqlC+\
qWR1Vc2YBNCzbdzOlDcwbYw0u0XQOLzAlezvOyuWdA5vQJn/\
MlPHiBl1O8hI14naJ1MdL4ajLzMmjjR3w/\
R9eOxWJoOVy8y3oBcVnFy1Fp0ELVu6wXAdUssGnYyAbnmWEbdJv9/\
jG8hpRMysV6CaPEftcZVpG2vEWO4LRJ8hJL28KC1ZOXYmTSKQsJdepf5YgQ8cXIwkXBYE+\
jleBFzc1VctT66bPdS6jTZXUK9px2Ndoa0T2HNrMXNIOllmShjDjJ7Kyibb21TdJJqlUqxJ1kB22jC\
r9u3haHNnF12pR5qopu2jZog/ntMXuUPwS2ntKmw1WuDO0SbFmuabkEmyNXFUgHGSpGJEofYRmaU+\
UYDltlJnuAFZuX/XuRGws/vAjkXT68qOVdGWhDnTxoO3aZTH/\
afI5EavDCoUaPiPdOfiK0sofFheRHC7Y5Zq5yb/6aE5W2/\
YmbrrjCEtqcaZvzEGfMXCd1ckSjGElQ3p5jBb2f33TrxFBUccoA28L9FMAWFLaGpRaDrT9XxUgDXx3\
Y5jhBMifDRPGSBE7wHxOnP/\
IcXhQifmE7hkJoO6rM18RGdFQohDYvmTOQSWh4K4SlH83yyZjREIt4sxhUYe8e8eQQsrxkVogzvJBz\
wwu8xNWXhTP26RnI6ryQsc9GY07Em3cCU+UQm5zr9CHjif4x8Vi/\
pFCXfdQ1fhQv7Pq9nihB26AMBNoyqxMZCLz48xIwhyhGVt/1I+INOXesJt+\
wYtDTExUjd0Mgd03Eo0b8GU8kUZVFIS4rBLzM4UUih8iiEFtXrBch9WYI5IhHD+\
FF1XoVIx9fdvGPC2fsW/VkWP2YGIZVcdrwgr/t5E7utK3Ji+\
XjQZ3gBV7UmlfQl11etmoN8IIfm8GLT63BUSGqhKX1010PpuTjZTl9yc8L1eiXE8UzEBwVvCjzUmkH\
fkxCXy49FG1/oiU+t2Cr3Fs3AjdXtidy3WibdDDF8jJbIV+\
MNP7sd2vcbQGzP9ESoHfrX9iftrMQ7U/8/vk9QtvrlxlEWwdeGiv/+6GX6Q+WJbq3CKyQy0Xbz4+\
JGrQ1ChW315//JQIdpQ1xAhdwGYqLRZt0JCcLLiMfcAsuxxMnSwt12MRpddh+\
eUwEtl2GqFK8jnhH2HQcYzHS+\
HDRxcOo9r9eBFRfT8yMqgW2Y4f7vGGz7L511UUxKuFqNldJCvVwZVU7skDrV4Pa7VBZ0eUOVjGy0mZ\
1bLAWUjF4keClGEm6WY06QdsMfQmIRmXpQqjTP0/\
hpZE63RQYchQn7Ni8gJ8uEO8Kwe0uEGrpi6O8xDJU09OXD17UXBa8IEQ2sIqRxnI7R518Ws7DqtPQu\
sC313/hmqJz1s0duycyIi8JIl68kzxWxOdXiAQRH6sZvBjJd/\
4oNi86GUhCTwQvG7wMOoAk3ru9EmxZ2mYkysmDGq3BRQaXWNrkKEPFyKBTDRxA6kPlF+vn/+X5+Tf+\
mGOcW0Jx0LVg3wx/zJwbjSIgfY3eb9b3WGG+9SgMMAdz27ObKtiFOTdrfFLOFz6kaOa8+\
vwrXkOiajHUiGpv2PDOS8KWWhctYAVEFV3cILARs2avq4tqY41BF4EN2PrrIso2D7ZYJ/\
q7wna2YBPWhO5PjFCDhdRIpOrevZEKaXsKGYHK/q52OJW/\
PiZC5e7E5ahEaAci3Wh0aEQKW6UsCK4yvXz5d86KcA1+\
l5bCis04WO5PjN3BIE6lOENi26LApg2b5YZKHQmsNG9RVGOf5Fq5CUFc2pKWcOElKi+\
x1CkLL4O2PHx4qbxfD9sHLwN52RKiytLloi22OsXmRdyPwcsGLxw0XtIKJkX1GpXABmwLwsZ+\
VzbYsJHptEm8YeRS2lWMWFo5zATSRL1HWwSwKpI0NecsL5cumHXnJaC+\
BIt4Cg0eEV9JQg8MnuIAL9156ZXS3F5/1wFhu9S/\
ew22KgPqpjlUGiKjajdzcyoNpE7VCKxav758rMaq6+XXNmyoNi/iG8lC2uZ96/sgIbq9/\
liPwWYupjjCtpknm3ukuj42zoxqf8X60frHuGxZXZO2/YmWL+\
WY3DnCVilbMdIIZG9ULYEMbMCmBFsEZdPhqjKYuWC71ASvBltlMA8SWCE3QdoauWoqVpE2aJtBWxZe\
pmtb41uANmiTos0iEWK0mcEqRhpflw5tsdO2CAXJsDUSM6o6BALb4rBF8JE6XBUj+\
Wokkj30ZtjcqxxZxIkqB7xQFeyrTvACL/\
ixoX6Mup4HL1W2cxAi9GWgcas4RJ0CqtPZLguyn2qimTayH3jBzfm4OTMaxUiYfaORjzS59WTInBF5\
H8ey/NUo2yFlo4p+mfORTxiE83U5z9IHokPqoGekRCCVdPH1xNiimq8UCqqgmlwXs+\
S5oEpRKSSV17JSUFVA9WwGiqpWE31Ap6oEqqDqjiq56hVUB93774jqzK6d5WCbqYvA5gbb8E0UdLGa\
GBBVcdjCmFBgez0xAmxUYa+gOrLbSOKeCJiuJkZgWrLYG4bpvz0mwvTuRJh+PXERphfZwBmZ/\
Vom6jyLsloCWj9tJtDyUdw2gvbgitAVdLFb580EXoNN+wFiZtgqaJwU1IKq5bO+\
pKr7Ezcfi2GGzRJNwBYJtv6CJc5VL1waS4wZlzkiVow0OAe2I7AdO8p5FrZJyubuBC3R/\
YRPxDLCC7zI84K+BOVljpkjc9IRp64pFrAdge3YJj2wDYRtPENzdNGRymJk5CMrM+vi/sS7laH++\
EqmXQ3/Owc2TCiwrQCbxLZYMdKAH9j0TKgjbJUT7UEgGR+ooosro0q+\
mI7KnjsHFTTwkkXaJvESUJzgZSAv6Es6fdm6fLQIqZshPsV3BMLSZlanhDmWOERn1QnaqjnQdpK26Z\
X+gLRteUFog7agXhB1gpcLvMzcGmt0XuAFf9u+\
cAHaoC2AF9zCshjJ13e1dZECrMZitRiJVbwsRiT2sVOTTs5YzdHZ3Y7Aan67e2m/\
7WYNpkFdI5sUfH1SUEHT+pXmsNu//Of99cs81cr0Mpav71h0W4L2mfD1xcDyG80YfLX+\
xuE39YS5gOeYvFh0MT8u+8bt6+s3/m5948AWCTaLOdCFrWFCgQ3Yyol/fkzUgG2+\
l2uEnTcveLneEe+d+7hHfCw75igGxYilWJ+Ul+\
UVQpwXs0JEME8SER8mAemaV3yxfloNXGIlIGZcipHGvdHeDMWSF2BLrE2SXq6Bb2bYdHOfods5i9CW\
ygn6gFXx8rMzLz4V5ku4XCODYrICBdryUow0FuRjBm/TMXTVoYa8ZClFRwALXvzqbYP0Zf/Ye6+\
SxKDkB32BlxnpC/qSHSx46clLL9kYxItZX+BlCC9pup0H+\
TEdKSlG2Lvp6MeOtQYM73YegEaYiN9cOsylMCLeGPHet6guVxCWxIXWgETygqG6xAsR71bgGn6ixd1\
QjS/pSuoLvMBLHoWQ2IsvRhbu5R+UvpzlJXb6si9O4hstpC/AFg02lM2gbAt3Ng+qFZhhm5n7iMvL/\
uZLw3khL0R8smyfiA+X7Q9I4klArApBAgIvgRuEp+sLvMDLAjm3Ob2ehEYxsnA1eU4GAi/\
HHZUaLx3QIOKJ+FMRr2N/ipEGbOkjfvzG+\
Zwc4hoa9JQIRvygLCBLxBcj4lUmsmYUYi1PdE0hOCY4I+KLkZG3l1xDYxGFiJBDxF/\
jE0a8zhrvuJwXI12LoBIRv/VUZbWIj+OJwmbNYSGKlUNsPVUZ2io28vuxs9pWjLDrZw0+lBFWZ+\
RO7Dheoe1SNRraqolhaaM2hzpJ8XLX5kU868tCG+\
rUkzYdXjQKIl2PM0q4Ock6OvoykJfVFYKIjxezFL2vRPzIKyJvPSnoun86XSDEE3Zgc0v3i4C08OJz\
jXcE2iTBstwuUfyjeI051tbPVrrvTptO45skL5uLUVUJ24QIXi7zIqlOYctjCWlDnYKqk0+\
StSYvpERjeNlqulPjBXXSoY2mu92JqZwkrMZnVW33NRZtEZwktPWkjSZVeIGX7e022uYugxWBFyL+\
pB8j+7GGTyp9gZeTvIzcYiJ/\
gZeYvFj6GiI4qmIkzCWHM3kJ2HUnyYuPvsDLGF6KEZ87giyRbMYyPW1xEh0JXvrv3rjzgjr14SXXpi\
q0Wb98aEOdUnhBaFuctmJEYpNoEquTsLx04cLNGsjiBFbIdaPt2r7omyHE3qwBIXZo8BoGw0Vnf+\
L3z3/1sYsl4WU4L/UxCDNE5tfuT1vEq+\
4CsppK24qRXu1G01ltBC3a5svLsavu4GU4L430B3WKTFtsdZLkxSd3ghfUaZzoPJMuOdp83By0TaHt\
58fEobTtT3x//NpR/\
jCYtMWCbRJXOrgcu6MPXHCCIiWJYqSxxOjA9stjYlbYsJHVHFANiuqcIkcD1f5yZ4G/P2x3w0vfrF+\
9Gd+bNbj7t1iZcblv4LI/0fLx3K1/df/czszat8/vUUIWN0XsbsBlUGP9SFIrNP/\
wjw3tBtVlURWTxWuoVshNpQ1eluBForximWixaJfkbj5sFhUDtkSwSZT+\
fWDrgEuDSnDJhsucfeleuLz1xMWcig2qhTT0CirXpTKWY+\
xKpeN2gCWOnzyaSplAmQhKb6kMWGPcn2g+\
2VnZ5IOpHQXKFUn1zgF9Soz9YQOXJXCZ3pt8N1AgXmI0w1bRdUrFoC0RbdNPznSlzZ0XaiGL8eJdC7\
F4okH52UzYKDxav5rMsB2zgo6NjJlrHPsTA5YzihHL/\
VOQaiT1WI0DUv9IXELYOnCVFJdjLnI4LlXYo03e2tT4FtCmI7D9+\
TFxKdiQl55oxIr4Y0U98UMpauJUjOhWy1EIvToDvFiESEdfihFqBR1pO3btL7S9njhggzegFyR3GsP\
qnNxpFVZ1eOmARtKIJ3c6HvH59YVaQ05eyH5wVHN5+QleRCOeNX4vZr23K3//\
yG4941iy6S1Wf1sxQnkM2KLBprt3gxubB5t331oq2DZjNqCydeAKXMDlPC6xtIm8aQ+XQbUxy+c/\
iALOL4RnDWmawVrFDLhExSWpNA3a2BffqDTjUvGxVMQnFYhBZix1xB/\
MSVCIRLxcUojKQY2CSIMXqltE/FoRT4EqR8RveaIipG6GQNY5yy/\
sqBKYJ3j5bfugGLz058WSc4vzMnMXP6kfgzZo60ObT4NaLNq2sh9oq4LWTFtAXjqgESviY2c/\
KISsH0MhluAlYMT3D+4qDckV8Y4KUYw0Vt9LRslRX/\
Ynbi7Tt8e716QNhYAXL1509GWUo0pa4YIXeKFGZefFsSKcn5eDNitg9jNKnaAN2gYnNQFpo9awuhe0\
fFx4QdQJXtx5sazdYrygL4d4+cWPl/2Jd+tLDzrKLC5O+\
54x1pmDYoQyB6iuharunhUu9DKqM12oxf9cIrBCzp22Cq/WT69ZI4nFy4nnZ/\
vIXYSS4iRxEueKlG8PtmN34gBbH9jEcZlp+\
mLhgjaBi1I5I7U25YMtQpUiNmwjCxKpYTt29xWwvZxoSeGjwtafq/\
2J3wxhFpA1MWErRu6Gl6F4H4RUUrZ/TNzaKQM2YCPhk0P1hC6+\
GRgatNGdxaz2p1Lc1WJWj0C51eIvCSVSGRnK/gYWqfxMpSWQ+zea7PePfH/\
9pRzjxfIRmmPx7RlNjeX87dBLWyLMXHF53434d8OH+259P2atNKPx1YrGV+uH2x+2758/\
nhMSOBK2SvNGyZ0aqhWbSrQ19AXajtD218dEaFOjrfjHRsijjEuwemLXMBiry2sbvHTkJUzaZsl+\
LumdBmyN4MZIAhuw9YLNYhlRNmCLBlv/6n9CZQO2cLAVI+\
8GXo4RaJnI3sE8VMNSORy2Y898VIONGgcRr1nVuxbxlZ50M3NkTvACL8F5QV+08hx4oViQlxfS/\
ZcTfarbwJYTtuHi5F3IfrficgxAy0RqBcdxsfyFYlxVIOVXtpmwYQSBDdi6wjYqFcNGgmo0G3n2iPI\
AhqZHvMUJRthQ/f74xoOjkb4fYtB9ABYJDFh/\
d2StGPnYKquIA7ZOsA06DQlsJ2Ux1kksZHEeqYP22SKQqpOywRqsnWdNqBQyXdhi5XvYzUO8nHjwhL\
jkBCwngksUXC4lXcWI5Wq2CP4uFWw6IoZjvEyq95UYZno3F+\
QnhQcBrIibD5t5v2nTUT9ZaP20JRb7Y3C3/sZjvFh+oxmDH63fQpVhee9KHxOx/trUWFPnaFMx0oB/\
C7ZRDPnsIQMbsM2C7f76/cxUNmDrDZvYtaGrOMEQtOEjoS0FbWq8DJexYqTxiWemLYyRHFRRvL3+\
6rNKW2OFwkgOgW3ODTQdYFMTJx9eiPjLEe9dRN9cAc96NI2I79VNcWzbaPMKN59dX3iBF3mFgJfFeb\
G09UnycmLfCH2Jwot3ut/1CgszQ8/\
MRS7d7wrbfrrPvhGwAVvXzGkfNmprKzrBs40OFTRKvAiJE9usyXmp1KiHEKXSFzInZ168927OerRF9\
YWIvxzxv0yJ+GLk/XU8fLF+zSQ/MuI0s4unsZxkRjXBxdKgOgZV8Yv+\
jlEpAduc59q7w4aP3CCp9dO0t2qxOqeZHFY/Js5kVYe2/mAVI43vENqgbdmkb2Fti/\
D0LWir5gzvnJLUNgleUCcxXu49edFRJ7wgtLnRNnx/\
WcP2jaz1Q5szbcUIvSDWD3KOFyTzik8bnSSv2Ui1Y5ZA22LXOSTVyafzCnWCF3jJVdlLoC+\
Sbm54T9Qqbs6sTri5yOr0bp3oU5RQo80MVqVbCSVLnBfvR6LSnDtEhza5qkBKqFjisA065NUftizyc\
o0XIj68Hcuy9eMe8RwDjszL2awEhejES380ipGFTybCSxJeaOqewstP8KLCS4RalkTMDsqaz8bsyjl\
EhJhlE+NyxGfZ9BvqaiRKqLgaeJHiZTM+\
dXhBXxQcVSpPZPmrHUuoxcjCdSLvvHfNiMfV6LuaAenslx+Mf3C+iHdf4+\
EFXvx5OduDPokXsoDfrmYBxYjEyfjYvJzVlzhSIhHxlxSCiE8f8Vz7AC/Recmy5RCRl0tH/\
SbxQv4SVZ2g7fPES0eXoK2aGLBaEKEwsD/RcvxMB7Y5p9j3J/Y/gGvetNc5J1iM3F+/\
n0Fy99XwUUTdyN+faOHqA2nLxK5IV6T+/JioTuqmBXkS5w4buCyBi/\
dTtPvrVcAD8JOErUJzKSolYPN2kWdhU9OmYmTkTbBqvBQjPn0OsaTN+\
xncCWlDnZzBWkidipFGPFzyh2q0heWlGPn2+v14QyShTtD2+mWma1tXJ7l/\
DqjBBtoGbSvQNslJQhu0QRt5mzdtIy2nWJ1jAG1zeAkb8cUIdcG2OoXZ8rLsn15SrGCwSZg5YDsEm7\
c4JTRzDQwwc6PBgpdQvEzaIpZQp+V4kXy8lNnhQdtrDCwf5CK2byE350kbvCThRUKd4EWbF/\
PRq8zGrRIZeEnFy70nLzr6Ai9ReClGRu6+OtIWgRd3P0b+Ai+oU7BEx/vxuGetVzEiUR+\
bGdw6p27dNYet0iOwWdaw/pLzhFTjKO6apGIE+7DWtVSwhVB+Yav4cEfDXcQkePF+\
ZIpOaY2IHx7xmbdulkv2h/Ii0XMDL7+NKxU43pC3+TU/6TrlxyyxeLN+U8douz8+9tZEy3dv5vfN+\
seYM6dj6YuFofshhiy/8SxD+xO/f/4cvQ/YDYetoWyNON5StmKkUZTPR2pXAN+tLw2pkUg9W/\
0LIYsVXe7KVoxYngsLbUbafnlMzEpbfl3cRLX4xwYvCCOopkE1F2w++\
eIWlcWIpWKzOqphSjsBUc0PmyNXxYilU1cCNu8DwGdh28wDc7nQNSGCFwVe1CJeR18wc4d4EStIFiO\
NsLvk8IoRtYJkr+tcKEhCmx5tatpmSbLQtqC0iXnBXLQdhIhKhSBYFS+/LsnL/kRLte/\
pIU0MxSlznGC6ghh+EUY30IPRZkn64AVexvKiFvE6VpDEKxQvlq95C42DqdO+vjSwnE5b4/2gL/\
AygRe1iNfRF0c0ihGaIs5hYC41CPMSqxAOL/\
CCvoTgpT8axUiDwKgdrgFL2ZNgO6hYnPzQFyfvkx8BYStG1CoN7BtZQyUgqtPvy21Ed39+\
G7SpuVALbfACL2N5Yd9oCTTG512peKkM4SgviL6EgqgrL9OfdpiAl2KkEd3TtY3sR5q22OrUgRe17A\
depHkJ87SQgPdEnMGlsZxEPaZRjHTtzYsF2yAr6HNfYAZx6kob53i1aIv6bJ5utKmlThK0wQu87PDS\
iM/pvOg2T8ALvOgd0NPlxdG4wQu8hPNjqRKds7wMen6bGi+OT+\
2gPoZCZIz4UZ7Ih5c5a3wxsvqRoZV56eqJ8utLLEflvdkZ8BRDHNjYftESp0FHhjLDVow00Jiji2Yq\
K80D1VioootXUJUo66mhOpPKWLCJJW32XAxpm80L4gQv6Iu7vrDNCi/\
RqxxqvDgKkQsvxUgjHi5lRJNom6kvFAtW1Bd4ec1LMaLb9gYvv8069JOLl2JE4hBDiOwH2qAtRe4Ug\
rZUphHa1qUthJNMRdvZSsWgbVrL538JrP2JdFQsJG2xjOSgMsdZ2OaLE7w488K2E7xcMHON94OZ8zV\
zg073iSc/pC8oBBE/NeJ1DiE5rvHFyOqn+1bmxeKJ4GUIGsVIrIvpxXkpRtgq/UGfNvQFXtAX/\
Bi8THFzy+X7c9wcvBh4acTndF6oj8GLPy/\
c97aE9SpGBuX73jsoHRRC4vYrMvbZCz8RrxrxWWI2S85NxPeJeLLm47z4ZAE/\
xY94ibyXmJ0Xs5cy12KkETiX0tn8azwR3yfixTPXUbxYPld4gRdXhXgzRLzPtZOxI3644S9GdG9j0c\
l7U/FSicwofYGXdXm5dBAdXjrxUow0rOkxiIbv24WgTcfNQRte8AJtZrCKkUYmfoy2hU6iQ5vEJSsR\
aAsLVipe0Jf4+hIrd+pVjQ7LCwqhlehkzl+KkUaKfMlmoS8KvHjqS38/FqE2Z/\
mmguUv0OaWvxQjYTomZ2Y/CWlriDK0ZasWzMx++vNCxIeKeIns5+dDEW/ZNNxKdGbmNL9/\
CLfXcXwJl5lk5D90FWv75ZhADMdlkiUi4uOv+3MS9rMRX/miUaqRkJf9rpuRvBQj9MhAG7SduU/\
FU9ug7XB5zEwbvOTjBS94WJ1uVgzM2Y/li2qkSR9hV5HU+pWWaNqirRiRaC0oRhra378t+\
xhtZtFJStsvj4nBaGvo3e111D3lb5vfSaiO3Gc9SKAlFkEVVFdFNaKqmpkG1d6oDnpuZgRUge31REv\
YAdu4AosZtg554CRxSn1LOuIEL515acTndF663pIOL715GVSQ7MBLI3A0UqeI6kTqhDrFpE1C2+\
AFXqR4idBNHhCNYqSxlwEvfXjBj72eSHWtNy+DnocQhxdxR0XE9454ybvmOvBCvr/70+\
LtD5lpk7w7Kw5tCdQJXuBlrUYeNV762z4dXrK6OaHqWlh18tnmyaxO0Ia2adGWWdv++\
pgIbYvSVowkqHNEKD+ijLKsRtC2gAWRYiTMLu/KykgN//\
VEHW0rRqbf1qzDataKJvvT1hDrv5GdmZeVnWR+\
XlAnLdpQp0u0SVRJ1NQpc00SdcrMi446Da1zNPROhzbqHPFpK0aS1jkimMZipEG/y/\
1NaqzuTzx7qdNQ0H0eaQWqQWU19iOt3LfGszxATpw2eEnCi8R2WwcZgxcjL7EfAUfEH5ISIj68QuSP\
+CyeKEsGEvsR1ll4KUbur98P+\
X7k0tzy6tSIbtQJXqLxUoyc6FEfSpt4fYzsZ0U3585LloiPKkTFyMhzHuPVadDTN94es1sTHTdfsyR\
eqVAtRno10upIG7ABW/\
RjjWGqgsCWuMiRGTZs5GqwSbTWhoVNrBgyHrZBDzfVga0YUStHgqoWqpPcalRd7C931P7XhU1cFwc9\
fG4zPp9CuIlcN9osH/Yl2vYnbrZ33B5vKhCrx4CxsNo/vbtbX1qnvpKftkr1Wj9t+\
QwdWYW2yLQd6yKxBM5MNGZGfGNFEBOiyqrBi0viNZyXRj51MzAkKS8W2CxfM7BFhu2SOC2VOsXKkuB\
lXV7CJj/wko6XY6UGeDnESzGi22F1qapQjEy/nDMgbccO3FvqdVndXKxSQ34h8vZjIyM+\
g77EqhbAy2g/JrR/\
KslLrGpBfl502hqKgLwZeFHbD9KhLQJYxUisskIxEubYCLTN0TZLrcHsBXVYDVGUgDZoy0sb2gZtie\
oc4rSpaZt2lQTaqqCFNkFto0ryeiK0vf7pgLQVI7FqLJMsp2HH7BptxUgjxC4hGIG2CLzgBXV48Wm0\
gJchvOQqaZzl5dizGs3Grf/NFcfOeVjuJB3OVQVSHDNXjHx9/cYH3bhrIXCSBpoJ/\
Gr9KIZXH49dWzOc6Uoc+4JuEXRAP6SqW0wXIw2w+oMOqqAKqqiqM6qDDjoPMsASsGFhgQ3Y5itbI+\
IjKBsmFNiADRu5OGzedVRgs77xS8rWn0pgOw6bmaHMl1MBWyjHWIw0OHepZRYBaYnuMPuLEqhGoLIY\
kajDoIv/mLi166+GaqW3B/mtgIXVgIWYKpVclNUO/dbD1RLaQvlVNbCETOzMh8j3x3L/\
8U69sOwPkfejYCz8Ng4yNPzJu/VlBtFmeemzYMXmZbyMbalTMTK9B6W/\
El2CCF7gRSriJfXFclAuKS/H7khV4yW/Qph5QSGMEX/\
pcV9EfKeIL0YsdWsd2RhQBMhM2yL6EkEhZjqqhSM+/UPN3dMXoY6KY6haPkiKa/\
NQ9X6ouSOqwDYvxQK2nLB1vWEkHy7LVfCKkYbfcSmDu2dT4j5SEkuc4BReGk1A8KLFS6VbSFYs2raK\
gu609XdzOrxoJD9EPBHvH/GUwadE/M8bES+ZxftcKBoGF8pogtUxcFHFhVQjQHVs0BatGTbx8+\
3HYOuQw99fv/G3Qy8ziZfTl6/0p+1uDZW7lRezjex/Xujb54/nUj93f1Qr5KCtA23w0pGXY/fNn+\
WlMo6j9C4DbY03jraty+\
ocbRvFKrShbSl4WVmdGmowh5dcQgQv8OLFi46UFCMNVOElMS8StYYIvPRHoxhpEAgv8NKvWrAmbcN5\
GZXGO27TZsn314x4cX2BF1le0BdtfWlcEAIvMvoijoa4vkjeBLRc9hNWiIoRqtHQBm19adNxc8VImF\
o2tCnQVoxYdo7MPeG0MGjRJnnLXcBOHiI+SsRL3rNNxJ+M+OnnVJfzY/\
DS3VHdX38Uuo4qFm0zwZLgpRhphNilpCYCbRq86Pqx/\
rwEzPfhRYyX1fWlGMm3cwRtW14wbHVtdVYttM2srmXmxTHi1YJbXF/\
y3ZUdsNQQTEkksqRKOuarBrAB2yq2rRgJUwcPA9uaRhDYMtnIY3ewRoDNEp/ABmyn6gxi2lQ5v/\
mCBWzrwvZM4bpR2bOo14DNMnEftsbl0mY0jkW8Jbm7bXzNxYilCG7hxVzAM4ed47X0T39lmmh5abMb\
+/75Nx5raTgbyB3KB5s+9cvjj+\
kW8ZY3fi3ib9av9BIaxUhj6YCXI7wc22QdzkvloEaZJ2HaGlkqtEWmTUydgtNmCbs5vPRHoxixlJ2T\
8qKrTpb85WwNQFid1Lxg4/2gTjnUyadakJCXxnoCL/\
BynheLKYrAixmNYqQBFrwEcXOTUiINdVKrNaBOidTpbLuBe/\
azGZ866lSMUJuDF2VeGvE5nReqBXl5GWDclucFP9aRlxMPH+/KS9hq9Nmywv7E3z+Km+\
GPwcwFhc271KC2VTocts0sqfhHtVIDtCWyglloE+aF1AlelHlRK801+\
IUXeDnPS1eT5shLfzSKkYXb5o4d+/HhZXmFoLgWTiGKkSzNAR2kpLHQkrEL8jJHIeLwchYDPFGUiJ+\
uECNPCJCBfEwUo20mWPG3Kz15EXNU+xMltytJX7KLE+\
lLT17YQIGXFLyMvACnGGEDpSMvc9ph4OU1L3bRuVkDAjcnSNtPj4nQdgki0n0cle1lLJ+\
MrkI0Fl8yEME1Hl4UHBWeKAovjhlI8Y/\
TdyET0DZJncj3oQ3aZlWj0baOtA1qprFE05Mz00S1k535mwOSRvyg7Mcc8WrtMET8nhgUIws3nw3yY\
5v6XvmxSdZrEC9dqwV2myVGWzHCPYMq6jSKttj5y8hqwRleGrIKL/Aiok4avKAv0m6u+Eeqa/\
HVyZISQRu0xaRtZC0bbRP0gvASX53MaBQjVPY+8VIE5M2AgeNDSC3f/RaqFXLCtInfKViMUKlo0/\
bXx8QMtE1SS1jtzyp5W3ZWw/ZUdPChElvR6Go1ERe7LqviN/1C2yHatmos0FaF/\
PDeq7C0LcdLbCeZP287vQMwnTacpPWlYXU1VnNlfVRosmd9+VkV96HQBm36tOXP+\
tiXT1djgTZnJykpY6hTFF7OpmOOvEwqiKBOa9A2SF+oc1Qj9DTjBf1pE7+\
q9ppkwQu8BOblWmUPfcnh5oqR6UdzvGkbfq10NzdHHb1NW4QdZmirPoqbIbqnKyOZl/\
WlUcacrMbJ21BGaIM2O20nrtNG26BNnzadHbNr2mYGqxhhxwzautDWtXQyh7ZJMgZtq9MW8A4hqiQV\
G9A2kDbL7a1nD4maRbACdj6rOspYjIzsK56JJbStQdsiPlS86YTdOj/aBqnTWbCKEbU+Sfq+\
rC8Nq7AazoeSM67OaoTdhw6sqnXBoKvWl4ZVWEVXYRVWrRNX9sD0u1lfGlZh1ZdVuuWsL535TGFCVn\
X2Ta4poyRYaNsGL8U/Tm+C+\
2L9VsSUEW37mBhQ2yQ7Ciwh9qTUNFHtPveEPrTrTWVJaZNURjNtah040Lb705d8aDFCHzmsirIqvnc\
BbYdok6yxQFs6bctSY4mgTlWiNgoiSV7ETzmhTtCWiLYsOwDQJktb2HNKVEl2fxonqZp5QVu6OkcWX\
iTVKZWbi6MveEHrS5+l7c+PidCWQF/ontLyY5Yg+WL9Ui4ZN3c/\
ptNtaEajYmFRhZDkhbPbsrzcH29qUV5m5i9mXlI5qkV5IX/ZoO2Xx8SCtv3ovj3+043As/\
3xK1vBs6Br5FjX7rxc2Ej++pi4Hqr5q+iLooomb4D+l8dEQN/\
FAFR7orpwupleVSvHO0pqQVUHVVR1iUyXJpTMoIvf/ocBdkMV2DZgG3/VZlJdBDZgOwrb+\
Lsyk8KWz4SSL8aHjXxxCV0E1dGoTi/tkPFNhm14dwGwWWE7nfGt3pHqDZtZsIDNF7ZrIgZs/\
5i4daVeAzZLIOu0hFe+8Q//OHLnoMLLHRi7FXy3vp8Gbt9ev8zdGrV36/s55kItrH61vkcz/\
UlYrZRwAsCLstqocsCqIKtbx0RmshqHNrUHbaGMVjagLR5tjehG26CtSdvWkWFoi+\
AkGxhcoi0sWPBSFkjgZZI6wUtkXoj4hSJ+\
y3oVI43FMUn2U4yMLPehTh8TYbUPq9ewdFEnT9p68SJR2aNa4Ozm8qsT+oK+\
dAarGGmYm8y0Veav9dOWgEjFKrStRlsj7J5EytU5Vtp3SkVbMbJcncNCW8I6h0TeVoywawVteWlrRD\
fKCG0paEOdFuIFJwltQ2gb2Z2bijaqJK9/WpI2vKA1ksVoQ9te//TZFsSltA3aoO0AbcU/+\
jRkDd9vgzYF2nCS1T8mpU1NGaHNmTbvPvyzV8xVGB7k5WA6Zjasf9p6mScgLYgscfdmjRIzbc+\
Si2mi5T2a+TXT1t/iPVE56AXF7ufYn7jZ+VrxUklU61eezdsqORpFm1mdipGGzF/Cshix+\
FBYjclqJWYTAJ7EqkVXYfX1RFg1sjoo6+t/gzG6+sMeq3GwXJ22QVlfh2QuNS8keEfQKEYa8EflBS/\
4GgP0BX0ZZtKG8jKyqggv6XgZlP3AyyFeipGRtQZHN1eMNPjNTJu3OuHHZutLB14s94XAyx95KUZGl\
sf3J549Aa1GW351mgTWcF7+3ImXNxdezvbCq7k5STSSRnwvhfCJ+Cz5CxH/\
0jwVI9715Ev5fgZeJByVJC/iqX0x0ljzdPIXaHv9xqFNtTBQjDSghjYZ2izXoEGbIG04ydc/\
LUlb0s43R9rUTKMQbZc6yifRVoxYNm/PXqJGlUSBVbK+j4mwCqtBWCVn/DxRcv9g+\
H02xQgVmqDKCC+oE7yo8yJZJYGXJLxQk/w8sT9txT/\
6NBHCamRWPZOsgHUOaKvmQJsMbbH3D47lbTMvURt5jrg/\
WBVJQISTPMLLWcUqRkaei3QUomJkpeuW1JK5COrkc7VSKtrigAUvl9VpEgbDcyd4iS9E1xKqCLTdrB\
jMlLGPz7risPUrz94LX4zcX7/MHICLkcb7Madjb9Y3bgbYTNbvE815m+\
WPcRRBMdrOHu8XoU2inwPaoG0J2tS0rUE/\
tPnS5n377b5BnMSLxJ4X6hSFlznqVKVaEyRrUdpQp7y0FSOWXsXhxQ+\
c5AlWY2MJbVqlRnjR5uWsjBUjjcVRh7aZ51ZmFj9WcpKxaUOdFHiZpE4SVfjYvKBOUWhDX+\
BlLi8zb9jwKRauTNt9641TQIRVUVYP2kvLZ3iJdFiF1XOs/\
vKYOOC55TcDGuK7AkNFubFCiYlybKYToPqXx0R1VHHAwBYdtjmnpysWWj9tPm+\
zeYT5CUgrui3f8836TYUBy3yMpisvk25VfJ6w1uBF7Tzn5oL1TN0mqJPlHv8ItOlABC/aEW9JfiJE/\
Fl9KUYaKxS8TONlkh+\
Dl0u89Do9DS9XU3thXrI4KniZwstW91MRkGott9BmfeNRqwXFyPSiGbRp07a6F3SUsWIkTG3uz4+\
JSrTByxK8XEOjZ/ZThNTNEPFnt3TC1hpio0H2Ay+DeUm1LaqjEBEdVSN/\
GcnLKAz696im4uWs9VITooi0dVCngPkLvAzkpRhprKJrujl4icfLyDaCYmS5anRSXoqR++u/\
8LYREND2+jPDzQnSFid3QttcvGA+bds6iwttVcijjFFYRRlfh3wHVhutPE+\
ecbEJWJVwsdewzE8bypiENgllzE+b0EPtyPrC8xLRSZqzvuIfUzfdwuoQVtWKMRFZNe/WubOqk/\
VBW3fapm+D5+cFdUrMS5ibjMyZF7xU3/Pt8e5bP02dYwhtnrZv4iV9t9dv+\
QmkKeIDNqIswpV4ET5i6nTi8loJ2KqcKo4uLo8qFUnrxKioAttk2M76zU0BBdWPiWKoZs4XQVVBQIu\
RE9VMUAVVUJ2UlhYji2zziaFajPg0fAK6DOi6mnyNaVAF1WSo6mqyD6qDtlvMqAIbsIWrILnoYjGSp\
XsNVH1RVXOrQqhuNf00ULUEss/OaMVmDyy3aKuoaf205evbIqsipBXzFoDfrO/\
HDMe79aXfP8fdIBHcn2h56WNFIMtvrLD8+TExGG0NsfwQ7/6wgcu6uAwSJ5/\
DSbnEyRGsYqRR5oI2AXHyfnC7hDiBSzpcxMRpvrw0XNYgedm85fqZ9LvTtj9x0yM8kYO217Qde0yhm\
bYODi+1mQtL2+q8DFKnOLw04hNeUKd+tG09OE2DNsuxIcfsJywvq0e8rr6MjHj82FleNndA3x+\
vBW2vaTvRvTSStv2J5opb194JxAnYRKStGGnUx2bqHbTNS50cwSpGGqDr0HapsDeKNnMLIEby9cTMt\
HUAy1Gd1G5xXamM7ghWRVIGiCKokxptscqC8BKFl637xOHlNS+o01naqHPgJN1YlWh/\
CstqbCyXo21zpSVvc6GNhow2bZcaMtxpI/Mi4teqVKAQPXkh+\
8nux8hfLvOyP1G8F7YYWW6XdyRtVbrT+umAPRWoUxR1utTwN5+\
XrtcNwssRddqfaOnFBLbJ4mR2eOaWW1KngbBh5oLygpmDFxVeZpYazLws1+IqyQulhtcTxbd+\
oC0UbRESnSx+bGbES9z1IBnx4voCL2Qga0V8REd1jBedzU5HMShGYp2n2+Sl+Ec2b3rn+\
2YMwla4oM1AmwRYWdTpoEkbfjohFW2OYOHmrvMS9YkvZ4Tx40upkOtGWwfJakTO28bLVIS0ODDj1hW\
Y+wYw+xMt79HsBc0QVWw0Jlo+nqjPVzp2xVdc2hq8bNEWQp6g7Wplz5E2eJme/\
sBLDl4agZOVF8uj2OEluZurkqUJFk9NnRo2C3WKTJuYOs2nTULbyH7gRYWX6fpyojaHm4OXsQXua1I\
i7OZG5k4zwUrKy6CnUOjwsj/x2+MvApdvW+/HUcWSwuZdajgL26LyUgHS+mnzy+\
i4vmKk8cUGpC2qFdx0ePlpgxdnXgY98NLMS8JS9shSA34svB8j4g9FfDFiKUbjx6AtOW1kP1YM5shY\
MdIIlfTZD1ul6XhJrU7w0l2dRjbywAu8ZONlpJuLwEtqPxahujY94rPUx1AIN4UoRhrr5yXZCJaBkL\
HHUwh4QV/gZVFe7GnJF+vnKqZO8OLMy5z9l2Lk3RDIliCZBNYi6uR4cchK2c+\
cxmpP2hbhJUua9OSs1fMeEDZJaSN1WgK2SSqGkXz909C2R1sxYmlMMPtDWD0ugqvTZs/\
GvlhDbA6r0LYGbX99TJxPW5WnTRW8J5EatKGMFT9hK59PM5pLGd1ZRRmhbS5tg7bbfC4zVuNlzSuK3\
Q1iwO3p4bw0/OHt9RcVQZy8N9YsRXgO8gZmzS456XGpwh5tWogXzyQpAS+WHl4dXkalNBI7Xj+\
P4cViLcxoLBLxWbL9p7IkbMcYJC9sOg3MXnRwmeS8hOTlUiG78l9TXVZ6XoqR1WvWU7EcWcj+\
5TGxG22eic5T1mD1B1j1quvdXn/gLqjuTzz79ItGJtf4EC4hXTHc+mnLZ32M803Ybo932vppy/\
vpf7rsGGwWzu/WP8YM2/NB06aJ1XssRv70+lvonxyCajxUv75+P6A6DtX+VFbSmh/\
VykKP4lcD1cbSAaqgOgHV4WI5EzYLBQ0qP7wuqCqgigEG1abXBVUFVIVUdc4hnzi+1vJNiYG+\
P9FSj4TzJTg/tq96Nn+\
twB6Fb8XrfFTNBOqAVYw0qtRRaQtrgAMWdiPo4mau6ohqMdJYtdILI6iCajNXBVUFVIU87K+\
PiRqokqteAl2i/gToiqBfSlYn5aDQdpw2klVFB7xVAi7C+\
fb67V3SWlg1TBQXQVj9mDOc1TlXae9PNPfrHzOxljVmOKoVm0pYWpr4zWD1b7m3vHT/lvsfrS+\
t3cZwUAOHn5ip2JxAm643fcJnuqMmwukYUE2EajBVbagYqroEqtOvKu2KqlongriqQpszbcf2TDrQ5\
nPxAsKoiKqY2S1GGnUcQAf0EaA3rAighxfvYqSxxvTcrokDOv75NUTLsZpalKc/\
l3tRViV0lbT2Mi8rP8bG8rmibaG0TZy2vz0mQpuwtsGqNQIisLpczgjp1UTKwLsT05NugdoxZxzFqk\
47rpqukjNe1jbvy4beH78WaROXtlQqVoxMr5uCamJUG8oPqgICOj5j9D5o0h9VTOgSsKGLl2EblQYG\
PL4Jqujip89s0D16NMqpcpX59JenVg7vvTnmYMVPeqnli6AaXiu7Utnrxh6JpnJgqz6KzLuB5Iuf00\
DLRMuKPBLVjzV+EqrFiOV+SstXeonfYqRhT96ssdj/WdrH+O362E7zdT+gmhjVBhrTUW0sHaDqi+\
qg5vP+qFYfa4WcF22WO9YRRmgToe2s3kEb2rYRFuK0DWoqXYU2iaQPXlCnILxIZF77E+\
9bb9wsY9CGOjnQFpYXcdsXkJdBzZnDedmfWNUKwUUWly0dKkYaS15A2OZYwWKkYZ56KdZKhQqsILQt\
QZt4oWKftsYyAW1DaLt0L0Qx8maIbp0t66lp26JFEnEXG5DVS50kYVmdmTKGlVVx2JZLGS/\
dxQ2qqCqgxwAdTQb0PKj2p7IYacCvXVhyR9WSwQ6lTbyMG5C21MJ4aUd/\
Fdp0bGgEsFLzIqlOcbY9xNUpddIXkDbJbY+\
uuxnQlpS25ZxkVmWEVWvkiNGWukoy8ibCmyHidYqc802s+CZj7JSxsQ4GFEZQ9VPV++\
uXAVWB1FJIVUdepu2DqnlHML+FDQhb6oQxDGz9t9+BTRC21Mo254G9/\
ZWtwnATudavtHyuDdoa153erFFixvIYbZuyYTmucezeXnMlpitZx+7EtSxlZoi+\
WX8jtH0qwqxKW2OVh7YhtEk8leUEbQ3HeXsdTDOlzRJhW1QO8Ku9ULXckg2qvVGVeFoZqFq/\
ZlxoZNgunW6KANuAPHCmhU2oqhhgDDCgh9Dk5VC1fLjHmNYxwIM2Dj8I1IDN0nmjUxjqz1Ux0sAX2I\
BtqSpsBBErRnrtB+rA5n03cPU1V2YSXgLyYkajYqEbBgH3CNU32i/\
RFrZEsrIVlKDt0knCRWk7qG1ZypkRlHGUk5RgFWXUYRXaBtImkbeFKZKYd9rNbdjAJghb6qTvWJFkZ\
r+nUCP1WSM5CSwxXoqRhn0OaAV1ebEUFc/ykivH6lXmaKxQlDngRUQhHFuP4/\
AikfwcKzVk4SWXH0vV6J/\
azUWgbUBK9MX6uR7TtpW9IFte0DaXNkltG3muBtoO0XZsgxnaqpH8PjRWv31qHwqrsPqS1bA5Y77t6\
UEVzX0EJWgj6wvIi4S2TeelV6ESXlR5MaNRaUdCXoQaLQbxouPHwpY0UudO8LIkLyM3k1PnL8eq8Fl\
4KUaSVgsiGLdNIUqd/UynjezH+\
sbFaAuubdCGtgWiTS3JqlxiCNqOHdSKcP4qgjAGhK0YaaBxicDUsG2VOYqAtGDgeH2izsGTSWAFs4L\
5yoJbVlCNl0qiMqhTbNpGqtNyiZcwbZa0bfih/\
eVpkzgPFtELbrULBqcNbXs50aeLFx9aTYRV6xcAqxusTjpnTSuJ9TfCKqz6shpxq0+\
2jQVWK2CysBqhvpM645xJm+V7fjJFNVWMtkmWc5S2QRu8BHKS0FZNFN9Zh7Yl1Akv+\
DpofRpM1uQla/fyIuo06NkTae4Q2WK1GLE0RJuXBMvXF2Ffz7H4sT+xf1XR8hsr2tI/\
uNodts2If8ojqIKqEdVfHxOzojpALC854Gugm21xRbsS6LEqOVlAF3uOr5nACrnztDX2DsWEMWxuCS\
9DeJmf88HLc0T8omQJXsI8b/DHx+\
srWUELbObCJ7ABG7Bdy7syw9afq2JEvEfyBGwRnlvdINDyMqPyrlgFSfIuZ9p0865ezcfwghVcS50q\
OXL3gmbbVyGXmzbUqTdtEY/GNNSp656VjowVI7G2p1JnXms+9vogbV37IaFttIytrk5hvWB+\
Xsi8oM2NNkl1mnQtELS1aePhnsOdZP8jOFmUkbwNZdRiNXbWt1yvv04ziE5n/\
v7Es3vW7sIoCVssYQS2ybBFOPOdRZuKEXbbgA3YKGdav2xg04NtKRtJztYRNh63/\
XmiTkUxrOkrRvJVFOFFVSHC+\
jZ4ScdL5bW6iQ604ceS85J0zylCqjJKiEby8ufZvPRquMWPoRAxFEIi4g8qRMAKFwoBLziqXLyY0aj\
Sdk9ejm2/ZGnOQZyAzQG2YI+9kygWhAUrQvIzyuFJFKOhTUfbxB2nmLZFTLx4/PJC2pa/\
lzW1MsIqrP6QpxU2NaszH3AJq5F96CTa8KHpeFk060t1gDFizhisQgOrh964jjI6imBlJz1p22qeGk\
Wb5ZvCC0aK+Ij6MjN3uiYbOrvb8LKuQmw1gxzkpX+HCBH/cmKWc4T7E78bYm/\
Nwl4q2MQTkFSwRTRzJx4+Z2HI8UaJCMomTiWwjYHtl8fEYLCtnHaB6pJJ298eE1s+\
suJwvt5tfqdPDqci+MX6rWyxWsHZjUvztaKODtjyZZut8nOb7Q8fbtc2sq0loRj59vpl+u+BQ/\
rrn5Yk/f76jUO6KulnfHpjSRhO+q+PiRc3LiwTh9MfDHQkvTfoYdXb7vIBPR7oKLo+\
6JPEezzoW959P7pvj/9kgN+nyHZplWBBUF0QipFGKhlxlTj2tLmbFQPvW9P7rxKWJe/\
YKtH4jcdWibOoVmy2ftryMlu0FSONbOfd+jJm8X6a9m71+a/W39g/bf9m/Xjg/\
BznlvJl9UVVYMP05k9bMIDpI0yf2DIXZ3rTPD3ZRH47oNr4IJHftVE9q6pLodr4C3HKoAqqGqg2GEJ\
VQfU8qsNz1aVQFVJVS3T3ZzozqlvbzqlQ3Z94tnxc8QqqQqhuyW8x0vi+MoO+\
dcOKJOhdpXZRVqFtcdp8jC20VRMDppbFSOM71KFtziZqMdK4bytCEgqr1cSAuWVEVk8c3rewEaaP4f\
b6i4qAaojckurOOBsaBrYTTUNwNdCukhyGojK14RxKm8S+I7T9djg5zNc4a5n4/\
fGnd6NyM7u7PT6P1k/r3EtjV9AtVIsRy2U1lj/7iXNfX2u+\
CLHr1YpzboCLwPQxVG8GhkD1NUNmVV0dtmPdPDpd6sA2B7YTjxhCFxfXRVB1QbXXjYnA9tv2td2SsG\
2WBZ7QwEtXaYMXVXHyrq9MEqfGGq8LG0lboqRtEdgsVwRKwkbSZo0pdBFUXVElaQO2aLCFzfi6wuYj\
gTqweVdIzu6+VdDAy6QKCbz48nJWc+bzErbIQUWxIy/\
HGinP8lKMNJbpOQ4P2iqmUKcptG2VFItYvBnYiNCJFTDxCkbl+\
EZKhHEJVH2EcSnaLAoKbZFpE7ehwWgbv68GbdAGbaer9WjbIdq2SpJxaLN8hCvxck2d4KXNy9ZpU3d\
espQk9yduhvzt8SeFZJW8zfobYTUJqyu1aMHqIVYls778rErSlrV3WYc2yawP2qJo23K8xFYnxypJQ\
i9IjcX6G8/S9ufHRGhLoC+6HZE6Ee+oL8XI3fAyPm1W09UpbFUR2tq0nXgmlo/\
m3K0T86dOlo9Cl8peHZEYycuyugjoOqqaH9X9iZbOcEj97dQTZcVJDeh/\
g5Haa5sAUV1cVEF1NKr9b11AVNuknngUlw+pmYtK+\
Un11E9gGwfbsfOvwDbbwS4M25wHwjoqW4XhJnLdaLN8AY1Hut5fv58368uYizPFP1qexWV+bZ8nOg+\
yqxIP8hJjtUoQJwCsxqrl8cuw+npiUlZPlGFhdXdiB1YbuxGXWN2faHmQNaiujaolmC5R2UhMG+\
EZQVU3xbJBpQU2HSo9s1VQBdURqDacSFRUHaksRhqrxHBUj93Q64hqHAvb4KVXuimeWSaVNm9eEqZ8\
08sz8AIvgXkZWSJBX5x5OdFspsZLI3DQFxdeKFRAG+\
oEbdCWiTZqDdagnQNWMeJd2ZtDWzHSiMVLCGrQNslJQhu0NWl7f/\
0HP4mkStKfVUcsKw7dEfShbU6LpTBtaj5UqMaisxVN1ocyCrKaXxkXpm3Oftso2pbL+\
uAFXqiShOCFOsdANzfeZn2x/\
sFzeBmaJsUqIKoJkRBt3o30749fO1WxBqG6qVg3Ay83a9hNupNErMyxP9HyZV9bEfpf5XD2hob0qA6\
Q2i/WsLsEOqiC6qfP7MR12KBqDbtemmzZT0STXUD/0+uPAtB3QC9G7q8/\
QkdPDeiv30960B2ZLkYaa4zi9Whvr9/ySkxLJNRr4jtJp4uRxgJ+\
VrxhGqZhuh4ZmWQXI42lA6ZzMG156htMR2Ya770a043SAkxHSp2v2ezTTHuf1OzPtOWb0mVaokaWn2\
mU9giVxUhDcwbJL0zDtINOd2X6WNuIzhZzBNgcuSpGVt9PSpPoXjLFFcQmfi0Qbcbdk+ypUG+\
xejAv3TyicjNQdDv0Jrvi/\
7yHxTTRgptZqM0AD3rileVzdDlocI22URB19avHlNECVvGPlr0eaEtE27FjcKhTOjSKEYthXZ2XY+\
oEL9WIxc1ZvucEtFnO6kGbIG3D3dwoddo8LPBELjdtaFtQLxiWtti8oE6DeRll8SRrDegLvMCLnZek\
RW/05TIvRUCO3E7Cjynw4ohGMdJAVYeXrWrBJF6WUqekbq4/bcVIQ9EDqhO04QVVaWusUAFpm+\
kF4WUJXlb2greevJhzJ/\
F92v2Ji2zJShTxoO31xPyVikVokygBRqSt4QW70hbQC2blBXU6yctMdQrIy8HcCXWCti60Ff/\
os5UVkNVUtPUHqxg5UXCPSNvW1QDQVoU8yqjN6olyfURWTzwp4oNfUD0pjJmpnORX15NVUAXVkIWc9\
VRV4lkPXZkedGHWxwJV0d4N9A7PEL2/fj9v1pdp3M3z0TZU/OP0C3u2AN6f2PUuq6+\
fIYoAusQteCP5rYCVZ7UhEbC6Lqve98gO19porDZ46c+\
qGpbQBm3TaGtg0Is2XRHMTJv3A3918khgq+\
boOM5ipNflq6AKqjGqO7FQNVNZjFiYjoXqscshdFAVdqHT6zNqtGWWtjC87Kdyi/\
Kiq06ZeQlTI7GUPuBFghcSL1XaOhQaUafdn9ah7UzuZOmLgbbJtKFtuz8dm7Z8lYo5tBUj768/\
wmP2MqEyjtzbVsMSbVuNNjVlhDa0LTBt03kZ6STVeOlfEEmtbXNq+\
NBWzclC23LqFJsXS6kXXibz0h+\
NYqRB4JpurmurE7xMdnNqxk2INvNVLGay9ifuPxznbniZ8VWJL9bP8Iv1WzlG+\
n3rjd8ef1Lrp8XPofe/e+y+8WVPSvCuWU4zq98/fwsnlNFya5LOWVJJKi1/9Ra+\
qUitZH2UUEOlApVdb12ByilUNnC5JKoVr1AJlVA5Xyv3qQyjlSduQxlJ5aQMFKZh+\
kL6egnfYqSxSkxkuquAbn5TT15HoVqxeZC2ihpNDvrfHFj8Y+NDe7P+NXOutN+\
faPlqju1Fmou4J1j9y2NiSFbNurEcbfsTvz++SGCbDdugjUwzbO7S1mA6KmxIWwWRBG0/\
PyY60dZBnJLygjgJ4nKsK61DgaWXwXvqUt8qRz6uGoUzuFKpcFoCvv++w/3x+q2Jw6ue1/\
zmNaQvkbppBPd/2nK5mbkVzxHfu/XLvm982dcWhP4bFFU7nJnzQZWULJxHILVCE9hkYfO+\
EVMHtkpFWz/\
t45OHoqpbXQHVtXUxNmwfywmwRYFtzg5DBQ3SNilfDAhWMaLbk3aWtkEHeSfRFpuXpAlaal6897+\
HJ2P7E89uBjrCtj+RuuUQKIuRXp2ZYklbBFKRRWALBFsxYjkY0f8UUn5ellOxp/\
1sLcEBPeil7fhrsI1K5JC2JVCdlBoKCWOYXT7vc4CNxWgO08WIz+W6Pz6ioDXR/\
NKWmO0Pf39VNTe59b9dKupu4KBT+I3wTEVqhSawzYbN+4EqZ2GrBPMggRVyC9LW+\
LOhLaW0WXzSStLWyLFnStuahjOztJ2FDWk7QZsjL8XI9P14HWkL85TmVWgbqW2oU3gr6F2PvInhIlT\
lwAr2hu3Pj4nqsMWRl6RmLkvEe9uxri5r5YjfTDbWLOHFLxYUI9MfUIe+\
GCbqWK9ixKeqAG0L0eZTLNChrT9YxUjjy16TtuVuCELb1qBN8tGtXfdzF+HFEovwospLmMbc2+\
vPfw5s07lq/NXpBcuHtUF18OEds2perj8uFR9EvLa6LJe9uEd8ZjEQcmM/OfOik3/\
MtETE7JWYvfQUh1GJdKprXyhG9XE6loQvaufZu+\
Fvk0i4l2PNXMhaGMrG8WgxKI9dktTVoFmqN8egPPv02WLk/vr93KyBY0b6Zn3j/\
a9Xm3PlRDGie6hhzvNWvGGzXCPTVQGh8jiVbxt/\
TCXqMD2S6a0mhyKcu158FkFVh4OeClVHKvcnWrLFJKT2yj9P0FvhaiJ186dHXkB/UFU3u++\
fetv6aXNFqn/y62OAjz1b0LJqOW6AVTepST6z01zZMfNiiQfQeIlGMdJYyuClIy+\
N9RxeVHkxo1GMWMCKxUsj77oZorv/ZWFdLV5/\
N7colqhTTtrgZZ6MFSONpQzahnhBaEtKG14QXsZioBbx08sKDfiX42VrH3oSL6NSIsdWrNTq1PCCDT\
bwgpdZ3WrQms/q3fAyg+5uRhndTOP+xG+G2AsIm4YwWmBDGAVRnSSMmNjf+iR9/RuvHIskSNvnEZK+\
z7+xQwm/f+0DdUpC24kMLTVtJw67WQgcvmWdClU1KoFtnhWUhM2xRAJsR2CjRLLH2okHH/\
uwltmDqrHWKIZY7tlBFncnTvSgPtay/3G1SeddhtNW4dX6acua92YNO+\
9jaJb3qHMznNh1ohU0E3iRKIbASxRexK4Enc+LhL4Q8dkivvJf3axXFoUg4rN5IuGIF1/\
jT2fs8DKEF4mE/daToeH9EHHkBdi0YLskTsWIxA1PpC8bTKm7vli8XEpfRvFC+kLEE/GLrvGW+\
CTig3iiygR1w4AMBF6iJexvj9ndVONsXoG8hHJexUhjLQoI25wb8mYyNLydRZerxl8txtX+\
xKTFsWOpz/BG6YqZhLhUfBDx2lbO8WiAWTSG9zUftHKWr3k6bI2uX2AbAtuxB+\
H43F9yUHOg7XKGVVk/WJVgdeEnxIHqXi4Wh0pgA7ZosOmIWDHS4BzYgE0Ytsp1HpS7CKjOpPIEbP/\
0mNgXtuH7VQhE5CX+\
2J7RpPI0q3TPUgH5R0dejj0jE14C8hLrtEHqBOSSOlUZRzejBG3r0iaeQzSu5454EgfaLtNmzuLVTG\
PFYS5ta1w3DKuPTwFWp9O2hpOEtiq689MWoWwt4SQln2d7Fqz9iTobR7G5uhs+xzAAxsr5JJ/\
tKa5sEWBTS8ayOEFJZYOXnrzEqimunHdBm/\
Uv1KWtkRuK0Sbu5hzVqUq0DkIELy95aaRODRnDC46hbetZLdBWhXxm2hqFikYAeMOGkQTV6KiGTdsw\
kscTr7v1pfvfXgZsy+piflKX25qODRttV68hEveR0BaKNhqn4AVeFjjvK+HmZvJCpaGPQlShiB+\
rMBipLz/BSzheVl/jzdtGxT9KdJgT8X0UImxqvz/\
RUtcLKC9bqO4H981KQX9SjxWyLbLYn9QOucZXAwWWeHizvh8zLu8buBQjDef1vvHGi5Hvr3/\
ajKoZrK9WXoYT2Jj48RuPXa1hRrVDUaGxdENbH9rUwCpGGhEAbVf1LgNtlv4FaFuStmP3uVe0Vb5zl\
ODBajUnIKuTsCz+sbEkwCqs4mI9We2PZTHSoD8Mqz7V2SysRsCyGNEt5eCBO7GKrq7LKh74Y+\
JZVi89t9mdVWg7QpuaCO5PtGx9BYTt0h7lJmxqWSioTkY1FZVC+eYxVL1vwGt8KcdINXffmEm1/\
NW3jZgtRhr2sP+C0N/Xuqtqf7G0fOL9Uf3++Tce2+\
A0o1p99xVy0CZO29Dk0CcPlKBt0NPhxfVukIVdGdUsGigrbddyQ0+9g7Y+\
tCXUQB3abtZA9k4OLaVZR7tq+Uaf3QF/CMVnOab1011PXMyBbX+iJbjnmNAKzeWpvL3+\
ED6otPzGSVuRloj/0MXGX3izRpNZK4+tEl1PekU42/hRmp2+\
IBhOxM8E0GfnvgIpIRqVBsNLKF5GJXLwYuClsfDAyxFeBhX6J10C665ODfoT0IY6RVYnC20z1Sk/\
L6gTvFwsFuTnpT8axcj0ayR1eJnj5vYn/\
v7Z3gwMReiFtITiE9KsJTyUbZ6yFdFsYWh4sW8mbLHRGJkkoWx7yjaJl0q2ukHk2LURm7aRQgRt/\
5i4ddp0Pm2WZCygkcyf3qGM1URYtX6u3sq4MqvoqvWl59RnblYMfM7fVMCOYrUYabRczyGrGNHtkZQ\
41joIov2JLl2OlTweRFCYNovgQRu0/c+Jl249MVvO/\
mA1bOjtddSlkrb9iZuXCjhSuTpsPJkhPGzFSENpj92joiOBxYjjlUfeqA7SRTOB/\
SukM1GVMKHoYhTYBukisKGL6GJfVI/1dvZH1b2+\
0ngZpA1p45lDarygTh9zMtPGc0xgVZ9VRyyLEcu9srLKWIxYLvXJ8hwTNVYlsUQZnWlDGV9PzEwb2v\
bb4SpJ/6thIz655xIaB02jjhdEnS6r00zbt9kf+0Su9dOb3/\
0TuU28WsAE7F3en2iJ7jdrdE9qfA54cfmlKgm0QdtA2hpf7Ja2VWKWi9VB+20+\
rEKbGG298iQdXsK0WB6rfdxef1H7egdsUWBbTtpAFVRFUW3A1kAVVd2zgj57dWZ+\
LRnjPkTmaqhlmQgDug6/qOpvV0upuVCtkMtAW2pZDUhbr4YzaNudCG0naaOU+\
vk3XiqlqrEKbWK05Uv6UjnJYuTE3qE56RuFJXlbdnUatCn/9pjtTuD+xLM3DG7aUOozmVQ1H+d/\
e0yE892JcL4a5+Sqn3/jyEsQE6wScB6U83xZ8qAGPUiF1LGkmo+\
JHIMS1oawdrYgBWuJWesqgIZ6VMWMMC4+\
qWZFF2CRLU7RxQ4Pk1mO1TWxrAQOViUqO3FY7W9DoW1ifQXaoA3aOCYyiLZfHxOdHpQWxsR+\
rDvFyJ9ex0N/0BsX6dxfvx/zxVMnLtJpVBfMF08979UxTbSgsbUi7E90fCCi5a/+\
an2P5rVo4jamz4JwlvPlkW58FP2RhtQjpA46jN2fVJ9ndcwh1QxlMdJwDYjvskiHEd/\
MSFfpKuILqXqk6qTDkPr6pSOIL6RCKgltBFIjiG/\
UhNZM6uYGwZM4d9g0ctJYsBUjje8wAoGIahBUJznYis2pWELbZNp09l6Lka47pZsQ3R7vtPXT5jMwX\
fW3gWV94/b98z/us2F5k3drJA+\
irSsbw9voj9lQaHv905K0NUTwWDZmOZUDqkNQTSCMllMnK6P6sZQhjIsL49kC6XxhbOiLLm0WsBBGf\
VS9hTEOqmGF8QSqcRQ0Fm2Dnh3blbZLvPRHoxhpgE6FJR0vf4EXfV6okQBbCNgy5F0NpoEtCGxz8q5\
ipJG+XErG0MXXPpK8y5m2Dpfo6OwJmLEsRkbWSPYnbrIhrr8nFLRxqMob1aQKurXJANMVGjr66y61m\
F3kF1TdUe1fLUJ+\
VapFuZgeRKXlPV7Cd0Cmi4ACW0jYJCXQUsMFNjfYOtwrKX6JFcr2OeLxm1CZlsqwEgiV+lTGNqZQ+\
XkkQVN3Ztgkdzwi9AxENKbseERGVXLHA1RdUGXHA6ZhepNA3TYg8tclmMZSwzTZbwhUJUtNEVCVhG2\
5cyyxYNs6qAxsUWELdhIlIC+I0+K8xBYny7egDdt+cN8Mn/8gAO/\
WiRFItfwxjkifgDJByUUHyq3qaANKS8APh7Ki8CCAxYjljIe5E9by3R+70f9uiPg363s03zH+\
Zg2757MFLkp348HLl67+D7tKnH3m87Hrqvoz3RVVqJxMJQDuATjo+TXDG+QOqt3b1k/fHm9Ancrb6/\
c4iMoOEmh5cMfqBJolMAGqDUsEqgMFFFRBNTmq4gRiYQ9TWYw0bN5ZVAcVi3xqQGZU+\
1NZjPRqZk2flhYjFIvyyu8kpt3ldxGnDKodUT2xgQqquxNxylD5gspBT0COA9v765eR0MWkXhcq96g\
c5FbjtCt0fap5h/y1YfAiCOgxAs8+Er0DgT4m9Jv1pecklqlRDSa/\
05kG1Uiointdd10Uh61XDaixDoLqEVQH9fatjGojPrdQrdicr4HwYuRlzTLOJF48MYia3hUjDY8AbU\
FoU8vaRmEJbVq0XfKCxUijin4JwaG0NaJ7Dm3YvpdoFCMNo62tTvBylhds3zwhEqJNt1LRuCfiizUW\
G7RZvODwQ/cVh62fNkPdH8GuW9vHblTzud0mTHfXSrw0ZOw2m6FBfSRmGUsK26WTDO5WcPPSr+\
Go9qeyGDlxDsJT2sIe+\
g3Iauy0zYfVKqETltXhjhPaoG0ebRImNqwyhsVyTdpwks68FCON9S0CRMO1LfaGGV6wpxeEF9QpBi9\
h1Wl/4qZN73qH92q07U/sf2DG8vk/c67tFaHuIfzy+Bb+\
QI0loTKTbvmeb9bvuQOrjgj6tJIcw9J8Qza0daKtodRitGlkXpaq4uq0eV9JPQAieFlWiCrnGFadKj\
kaC5GZl7OPNjmYt0HbENqKkQYbOup0jDZJi2e5gvYaLzoyVozcX7/\
x6V5Q96wztA2hbZS26dCmAdbHCgVtq9G2mXlZ6oIWVyRGWzGyegERJwltiznJVDJWjEhUSeLQZnGSA\
WlTc5JomyBtxUhjSb6E4P7EzW9qP+vLr4yW+\
7FQRmhrCh68wMvSThLaqolUSQRpM4P1nyPPi0TstG2dvi7C+WZgo38yZ/lK+\
2d9WbGUKKeQ9X1M7KmM7qz6ZH2wOofVBNt60JaYF4kED237mAhtiWmTSPDU1AnaXk+\
ENrygiheMUNG8WTEYXnep2DyI5cG87do9PpZw2iJdDbdrZPW/\
KeFufWkdbbt0n6QaRKOqJPu0NTC4RNs+\
L5u3EKTO8GD1KquVFAYHOCyrGlj2MqdRsRzvYmEVVpHQqRL6nyMndvWjZpxnksvGjSpmVjvQdq1yuv\
nlP1EKDszd+tL9yTJfK7ZafSctbZZSzj5tCeQJ2vRou+ZNNxF0pO0gWE+PibbFom1QNdVMm1myxt/\
Np6Ft15ykRdssb3IOlsVIY9GDVQFl7GovM2gbtFnfD7QtS1s3bbM4SR3a1gTrP0eGVzR1mtNGOclJN\
3N2lVDzFl5FzSrAfLW+R7NkfbO+NLStRlt9i99yvk+Htl8eE+PS1tVJnqXNDFYx0lgm+\
mtbwyDeDBMtsQiqCCOodhNGbCi0xaVN2IbWdVNoS05bMXJ//\
TVfQhBte21DD9IWwXLGou3YY7igLSBt4jIGLyvyEsILwgu8wEsPfTHvOq/Oy1YRvgjImyG6Y1+\
EKbFhpgFW12o9hYreqC5/Zy2obmhgxeYf/\
pG9bRUbCqsVMAFZ3aRNEqxYvCxvQyU2zDS0zVIPwYa6oZr/\
Es0nkEtJWzcbKu44Y9EmaSQD1jM1eInY9hGLF0d1qpyju2RBmwJYlSGEtmoOtCWhTWJbbjna9uPzdh\
IstXrItcyrGLHsY5sNa/9LFiyf7haCZtqKkR8NbPQ/FG2eaKHNDNE362+\
MStuoBxAk4OXaJevQBm3Q1o22Bga9aLP4PmgLT9uJDTNo+5jTi7bGogdtv63waB5oe/0XzqRt+\
P50gVdjEYbVeKzeX7/Mk2fTy5yFuhjpdWgtTs74pBhdHehii5GRj+bZn+\
jTZJlfla9hiTLu0XbsZF1E2uDlJC/\
Xnt6WlJfY6kTWN4YXx3JKatouqdMqeZu5ZcXyTaWqsXTQtq4tIv3BgpeBvFi+KXgZzYtZX+\
L3XnnyUtm3qaKjS9ufXn8U+WgbqU7Q9gO0vaKtkSflo01W24qRsJWK6WAlqFRYNqj2m/\
MtdQ4fiLQzrwy09bpPDtpk1AleovCi4+ZW5gU3N4UXcqc5tHVtS8xMm85VHMWIxH02B/\
XOEk3Tr0U9o0R3ayTT8ffb0e5caAtI24lrBEbRRif9FVYTKKPEpYzCrJpvakQZrb8R2qBthzYLL+\
YLdjY7cc3J3Oq0LX8VvwSrGlhON6ywelkZ3Vnteh3dSrSdKMZcA6vKB6EN2tahreudjj4yVgBCjeUc\
WJXHXIq28RcTzETQfN/pfudWgmtVoc2XtmKkV2+LY0UT2hRou1kxiHMj5Af9lfvrAcxTwkwTh/\
exFCONJeHN+n68zwD4YHm24UWMtkrgRmkbtFlcLLRJ0VZ5THfBO0MbPZpTwKrMKLQZaJPcbxt/\
01tAsNRMYzHS9fxBLNq2HuXbwUmayylnsSxGrt0t/\
v7DhrZNvwzLzOoxBH98fGmtieaX7orls2Rqmmj5wPv7VcejdVUtZtBlxzNRtXjG1KhWbP7hHxtrGaw\
GYXVQgcaH1U0Ew9IGWC/BKkYsO/\
AStA26Hm9402fFYeunrzV4WgJii98qo2uxYXmZp9SZJloC4v3QREssmiG6W/+Yu/WlzXp3lpe/\
OPPSFYP+Ed+r9nHTxmXzW7C0bQKbgDiJ79WN0qHb5/hEnNLxwt7265fpAFEEXlCnKbQNqv/\
Hoc1S0cBIgqo/qstfrTdSGCXByoxGMdJYJaLul3m3plg4N5fgrwlo1y2BEwLa+CjerO/Re5ugP+fm/\
QTLX91fK8/\
2v3jvvw067Hp7HccrId34KCA1CKliKl3J8kF8K15XQbVic1NaYRVWRY3yJFW1pK8RVFXHKBcjjSUGz\
gXc8yKcS0hyKs5nIg2pR0h1978Sorrpf9HFdLR5t/\
K40yYhbWq0oU57vFzKF4sRnx1Ld9oiapuOaXQXQVhdiNWIyqjDan8sKzOai1XJTiBzLSaLMqJtUXjh\
ARAGXswHOCZdJOrD7zEMLH1Wd+t7dATL8T6as4eDtxrXYbpCoz/TPlRe08APVBtRAapDUEV+X/+\
FK6Ha9YJ85Bf57YHq8lRaBPQYlbGUthix3OEfH9V9NG6Gby+qJDsmv2oLQnqhTY202PGWiuGD+\
Fa8tn6662ZN8Y+xLpI0q/z+\
RDOC4lXhQfyePXg93NbO56UBdVQ07GkpvOjxck10hvKSVErsCSO8HOEl9pMKJzXPbMZiZtr6g1UldN\
AWsHJ5ljZzRWNR24e2zfOCK9OWhRfUaQwvW1dzu/Ni+\
WQcvWAq2mZqjnmnLilsjpvYo7Kx4aieMZLLZWgWsPCRV3VxP7hvVgoGbWJbVo7hm9jXRPUgvhGoBLa\
9iWLPh8kP25q40B2yAZtYL0cDNsuRQR2zOiqvhMrsVB6TQJ1W5gqag7ycSe4a6WsYufv9E294iXw20\
vLNDIftz4+JITfA+zcZ6+BS8bEUGvFNX8WCyeAN1Zwv1q+0vzgV/5ilntH/WodU+\
nL2vhSzvqTmJQIaB9UJXqR4qbxWD5sFL1ZeLE/\
mgxcjL5KHoRdVJ0ssimHZoSYBqkZUI9xFsoowBkR103Eiq/NktX+\
RxMxvBWzrp312wT5Abyxlx0DvCtbHY0gsEy13DzjeUnuMVDOAI6/DbEw8cR/B/sTvn3+jWGfJKKS/\
7b7M99cvE4vKxhIDbL6wiXWWXIOtEsweWikGW0XXpr5BG7QJuNXGwn/\
CrcZCtWFC0UVpUgeZ0OHHT1e2kQGTu2Kk8XVlhm3NZ+ap2Uh4icLLsV7Is7yMcofwktO3xVeIaxE/\
QDai5j6VKYOX2bxc2hYrRro+/\
c3y7eHHDLwETHT2J1qqIZnNXIQHNSJtoWBzz5JG8vLrFV72J4Z5VIXllM5wAIuRzYvyG/\
b5Zg07M9M3a9iNvM2n/nye591aP92/3Stp/f7SE8iBf7T6vj8+\
9ZXZd8TcXfjFnlF1gv0KdifOGwxNF/mG6wdVUC1/48+PiU6HaQPCFpsrcLmCi/f+\
91muKpAOMlRBc16cpl8de6yAZImc/nWhr9aXHnQta1de5rRRrsLLXZuX+\
9Ybf3t8nNAGbYK0heXF8sbngFWZv0Vp8248Fs+xtqStP5VV9nUQ1bAEAhuwoWxDlc1SvEgKm3eVw+\
dITTEiXqfYp61XTxriFJiXa+\
lUWDNHnSIKL5fqFMWIRM8z6lRNtHyQ1CmgDdp60Gb5fGbS9tzUhTZoO07b3fDTaBu0/c+\
Jl7qM1Wgjb6smXsvbJKuKC7OaShlhtZqoRtvqyghtx2mLk/Wp+dD747WgDdoi86ImYxVYaNs/\
Jo48X3YzRLxO3SWhkYyN6geVoAqquFDNTQpUdQPVQc+\
JNBNoCeQtsIqRE3sP13h5yt9QsIoRyyOpNn/6CUMLGMtfc7eGmPmI51frJ+5I4JyWZO8z1tMvLvli/\
aKO4Wu2h2dLnJVs9VAs880HW9J2DUCdM9ZmAL2fKAeARwC054s36/vphe+\
fXr8f8B2C77GrR8C3D77mdHE4gLB2mTVvC/puDfhBrFkmel+yt6mAjTSuP4DHuLJ8C8du6bJ8C/\
3vJzKTGtWCAuBJABt1PgAcp6nFSGMZBN9I+\
PbPIMH3OdG8MTIT30beDL7gu42vZV8TfIfgaya1ykwH4CvxjOX7678tDL6OhV5zASgCqWafrIN0MdK\
orJ8lVeJhDpAKqXlIPZH6FiODOB90kQ2cw3lazs+\
2D6GpKVkrRqa3OUDqwGrWWU3922MinO9OhHM4D+\
K8WSVYJU6tErR8hFolTuxtFSOD8nNWCVYJVgmhVaLBOV6CVWLEKrHc/nnAVWKSbShGGstJtUr8L4+\
Jiz6g3XGVaKyNW6vEQYtgbqU9u0oUI5bbPywvs392+bmojIK6GGl0Ft6tL3Ps5HP/\
mwK6ntz6Zv2NrDGsMSPWmAaVwdaYxorJGsMawxozfY2x3CndYY2x3BWBj2GNYY1hjdmd2FhjGvDjY1\
hjWGN6rTGWs4gJ15hJPqaxgrPGsMawxmRdYyy3XeJjWGNYYzqsMZZN5YQ1X9YYa0TqrDG/\
PiayxuxOPHbxQ+MWi62l49oq0YC/QWWwDR+KscAP/B8TNZR/EvxUMIAf+D8mapQWJm2RAD/wA//\
HxAb8jQpGBPj7c16MNJYT4Af+ofAXIxKtFcK2n5wf+IF/JPzFSIKKAfADP/CrVQxQfuAH/\
kXhL0amVwyAH/jl4JdoQ1Qz7sUI1X7gB/4Eyg/8wA/8i8JfjIxsDgZ+4Af+M/DfX7+fsPD3twjAD/\
wX4Zc4FqSGbzFCtR/4gV8Nftp7raEC/MAvDH8xMrLJB/iBH/\
gXhX9S0gD8wB8DfstPZ4HfkfNiZOGDPf/6mAj8uxP/\
9PiLDjJ9DV8NSabpHiqhsuIqTlsM9XGohEra1K0vDZVQOYvK++v3E5bK/\
qIKlVCZjMrpeWUEqwuV46g8VsFVozLBjaxqsKGVUCmcV5q5KkboiYBKqOR0kvWloRIqM+\
SVjplhMUIXAVRCpYZW9re6UAmVyaikBjsFX6icRmUxotZCn9T/\
QiVUHqCyQcEcKtFKqIRKNSqLEYl9Fajco/\
Lnx8T1qPzT4y86CFvYdFENF8owArgMOjapVoaZ1HRD2zhUQmXFlfvBR7b3oRIqK67ctywSbCTSNg6V\
22UYtaf7rJRXQiVUblO50v3b+alkyyIHlQ0K5lCJg0UroTIDlQkuCQiolfk2Eo+d/\
b8ZcBlexAmBSyoKzooYuAjgUoxIXIkOLuASAxcKF9IpEriEv7T7Gi6pXBsVhcdE78vw1Xaqs3Z19Re\
xgJ4PKoNSmbWrCyqhciiVxYhE/\
8gZKjlcB5VpqZQ4iL6oVgakMkwZZtB92DcDLuyJYS3BRQeXSXkcuIBLMly46QAzlguXsJkPuIDLHyY\
eKxSoqcvIrS41XDBjK+\
BSjNBxkZ0rMVws36gYLrlyl1QNSuCih0uu3AVcjuDyUxRcNh9A8gx7d4EgZo+\
H4tkEIkzMVp8WMSsbs+\
nX2bOVUmLWMNEn84y6zg6vv4SIWaqQQ9bZv46JWcf0z7x1Zfm0PvLErp3wm9WS2+Pz+MM/\
xsoyi5Hvr994BHkJ6Pf/\
8pi4HtP9K6AWVB1tWzFCezywLQBbWF0Etsuw5XOr5s0K3OruRNzqQKaHZ6D5BNRxvx63+\
noisAEbuohbBbZTsB0zoSjb7k+jbJdhq3LIMLAN2p9YFDZyNoqe88srwLb708vBln6L3vFeHcmiZ6/\
7s9a8UaQYaSwnEVCNupEB059Hej29bU2lLUYaiyNMw/SqTMe6KA+\
dhmk9pnvtoazJdH98i5HGKgHTMN1iuvjHWJdUw7Qz0788Jq7H9PCCtBnAirgJ8hu29LVwmuy9d5QZ1\
QECuiaqwAZsB2CTKDWhbMAGbPT7fUzM3BUBbBRcgQ1lAzZyNpQN2C7AVvwj2w5asKFsiWHrlcgBWxB\
ly7dLp3NsxIxQxQw2ksa3JXRRB9UBEhhV2YAN2NaCrRiJdcgD2IAtMGzs0nlQCWxLbhwkUDZqmcAWA\
7ZY5RWUDdhOwTbAW96sQRK1vJIFtn95TAwGWwXNKF7MFFRhjzglrXHAS1ReKFN48BJmYzrgfYbCsMU\
qUxQjCx+yAdUlUY3V91+MsK0NqmNLJBInvYEN2ICNnbaPiZnrK8C25E5bAtgiSCCw+\
cI2QO5u1iCJakLDwhZ1p23z0sInNKN4UauQaKRdC5cj4SUUL8VIrIoivMCLLy/sTHskP3+\
Gl0jFAiL+csR7b/B637p/\
G4iLsLwksGPL3brvXZnLjGoxIrHnBGzABmzsOX1MzNwQ7F2mOAvbpLQLHwkvPyiVKcR5UdMXIv5yxP\
9tSsQXI++vA+eL9Wv+Yv2aJVzfpGcQ6lJ5SbCKkcZBzEtMFyMLd+\
CyImRaESTurxq6IjRQ7bUiLNwcworAihBpRWigikdgRWBFKEZ0Ww4irAj94S9GwmzrsCLkXBGKf0xw\
iKJ/2ZwVgRVhhRXhbniZgB4hbMkg4orw62MiK8KxFWG5hsqhycCkLYSFC4Zzep8B/\
ZKis1dofZnMB9lANQCqlOytLwOqoOqKKrV068tk7qoDVVAVQHW6AY6Q1IJqZFSLf2Q/\
SgtVVBVU8z7pKhWqqCqosqdrprIYmb6rw67sZFR1jvObqazEMQ6qk3LVYmThpm00WRX0AU5ZDHRQBV\
VQDYFqMTLyaCWogipbPWHLSsVImP5jUAXVFVU1YFEKVEFVAFUaKNpMg2ooVIt/\
ZFcWVEFVDdW74WUCquokASVXBVVQVUO1GJm+\
qwOqoFqiuumKMcADNVmH6X99TFwK1Qq5UbSZGaqgicNLMcLZ8rYwznn6yKK0DZAxMdqyiA68iPFC2j\
ZFiOhc78NLwAfRLWUFeQCBNfgAHdADg85zBazBRyk1G+jFSNKLA0EVVEE1BKqTzDeogirNtHFRjSC/\
oAqqeqgmuOOTZlpQ5eLAEBuroAqq7MqaqSxGEtSfMMCgugKq+bZvQTUUqpuuGAPcB3Rxphfpe9889/\
dEbhRtZoYqaILzspze7U+sPCy0vX4/\
0PaStmKEx6K1aVuka96HtmIkaS8BvMDLEF6S7hJmSYngRYyXu+\
FlsvCSyritmf1sZhtkPz2zH3o7USdX2lCndGDFPkrY/\
3lzOptWS0lbrAbLYoQLFAGdmuIZVQVVUAVVNVQ9082AV1SBKqgKoMpzOdpMg2oAVHmGpPVlUqGKqoK\
qHqqxilKoKqjuoHo3vExAVCNQWYxMrz+lakQ4i2qF3CjazGAVI+zWWL/\
YgJUhaHv9fqDNShvFnTZtsdt+xGkrRv5/9u5mQXLjZtt0dalTVmszi3ckS2r7nfM/Ss/\
Y82UVmmYyQDJ+\
HgD3RgsFsyurkheAQAQjk7ZS1bywTS6Jl6RNEjUv5JckXuhUaMGi13B4IQ89TPSSv2FHrwFta3sNCV\
an0Ya2INro7LVZFpl5LX+gj04FXvDi90KnQgvWVS//k97LrTs+fz2W5UZ+fWGq+\
cvVnXjMXzp5MSMJugXDV45i5xfPnxAvofJLzac33CfrFNkSXmkjT/88lGXhCKpQzUPVjEz/\
IiioQrVWEz0sVQpgqNY6jlysEbOyUo6wr3c41Q25CdqoYXtPN9dUoXiZ44VCcoqXms/c9/\
fCWls6LyuLtFQr22h7+er02sxIvo5kkVpw+\
U5DasGgtWCEnYZdvZBfQt3x1GOHF7LTMJ2XlfVYzZ2GXbXhJVR+GX7H/3nqjvfcOF+\
8H9SgycagNdWfju/\
jOa76EzIjjXAe4YldM9JYLouQnK7WjJjG9P8ZaSgIZjpBwYlpTN803cAW4ck08jSmMT3f9MhT58nTm\
Ma0GWlsj45guj9fMxJmT8zvzwvrmR7+\
OMFCqsIT3cJFMdhSYjMjCXpSYANbDGwjJ5ZkNrCBbRK2lTM+\
sIFNDhvtFe9dATawxcDGaf5gW4nNjPQ6buHdez+k6mWqGSKzSWPr9XyeGDYaJGAD2/\
zMRoMEbGC7gG3SjI85G9hGYOt1ICWZbSA2MhvYYmCjGwk2sN0rIyX2n4ANbCewPRw/\
RhLb9DlbhBQItueFOl8icM9VqkLQjBR+\
bA5sKbGZkQSny4ANbDGwScy6yGxgA1uI81jABrYY2JIuS5sRjkUAWwFsKzMbi9pgq4qNRe22SrCxN3\
Lurn8aJGADW7AyEmxgy4BtUhFKGQm2Edhi7Y2MwMWM0I0EWwFsK8tIupFgq4qNbiRlJNguYDMjEpu9\
wAa2E9gejh+jg+0el/5JjDkb2MDWH5sZmb4gBzawLS0jRz6gszAvrsH2P88Lg2HboBnl5R4NFrsE7/\
gw6WXQ9xmOTC8LubhveDMysoNuRjgpFWxgG3ki3Mr5ENjAlnbqQ2YDG9j6Y5uUF8EGthjYGgo4CARs\
YIuAzYzwnAvYwMbZBN7bh2OJwRYDW4Jvt2CDYmBsZiTW13+\
aEYleprghMpsWtofjx4At3eQu6p6p3Z3XH2gSVoIharmA6YU7XvWONyMSLXTueO74FLP9/\
PN17vgzd3zYWQB1fPg7fvO7ccdzx18rf1bf8Ve/bjF/VRNi5hrwaR/\
ueNU73oxwMEiiqkb8jjcjsQ4/5Y7njqeOX1nHLyx/ot7xa2auGlWN7gYH6nju+BF3PHW8fq+m/+\
lG5WauC+sSMzL92duoMZ47PnSM71/H68xc/7hzx5uRr8cfyrlSZ7gXd/H0+\
sLMjzMsrJ0mpRczEuYIWKhCdQJVM5L1dDKoQjUZVYk95GTV41dDFap5jyGEKlSTUR35nVsrqdJWgip\
UQ8xVh1fKUFWlakZinbHRHzpzVagGoZpgT2+\
qpR6yKlRfUG08vQ3V9oURF2A3WfW354WlqG7IjdKWaroZIrUNr0Lxghep9oxaKYiXeV6YeOEFL8x+\
pnvReRQTL3O8PPAiVbjh5fDCco+Basz38227wgtemO/\
7YeFloBfmL5286CQivMzxwvxFKxHV9HJ1xwD12MAMsXL+Qj8ZLyJezMjIR5/xgpdsXiSeP2a+\
n86LGeEZCLzgxe+F/phWf+wqLLzM8fLAS4rCTdLL8CdqmL+EyhBmhOdf8BLDixmZ3h9jvyVeAnsp/\
E15eBnoxYzQH8MLXvxeeF5My0uE+b7OCRrkFwkv/Qu3VPmlshfyi5aXq/\
nl7ztezN307mCgtiiTRRuw+ngxI6u70WhDW0xtZiTMoU+/Py901YLv3vvT/c2Ino95kKH+\
Bw1ubsUBU6c5XxpqRqY/\
xqnTVnAbcqc2sE3B1mveNR1bgjUiHWznDuAdjm1TYArXllCd19BYWTLqUD3XkMxCddSk7bW2XhvCo2\
oTn4u5vey1SBJ6mXTgm+f+3KNhRhrvJ6oXslOh7LRGmxmJ1SOZlJ3wghequVwdjVRe1I7vJb9kn/\
2sbuxl/m6sK64+\
e3hhsZmRBM816ZSCqxsVasmpg7YLsMyIRKPCjLC8jDZlbRfWp4S1sb4crs0xaTamoS1BbgsLa7iXP0\
956b+nSWe3bmN+95NDgVA75MOe3FRuZHFpRhIcmIzpHKYTPHHWMD2yPWNGCi93YxrTeaal5Ol/\
X3huySSVacklE4nVETPS2EqwsM6GKlSXUpV4QqEbVTrAHamee5wPqumo7mFjWkperIVtQF377r1JFm\
ZV8iJUY1CV2ChuRjxFKLNNqEJ1OVUPNmabU6j+9bwQqi9prKGaoQBubJ4iJ5OTgZ4B+\
oWMDlVycmCqsTZQdMvJFN/kZKCHgH6hIQbVV1RZlRU4G6s/\
F7VpqRkpvCoLNp7VkacKNrCdwBarjOxfMZLZwAa2EE+3gA1sJ7D12l0AtoEpEGxgi4GNVf+\
K2BYeVum5Z92uUnExI4UfcwYbc7a5DRKwgQ1s9/Li9BOXwQa2UnO2hbMuMzL9i+\
XBBrZamY1uJNiqYqMb2VZ57hsCdLBt0HTzcnUnstvQBs0oL2aEo9xGI3KnNrT10TYgjWk8ooO2itrE\
v/0mbW5LsDcEbdm0pc1taEuk7epOLDVtwrmNQ9G8/yLa0HZXG+\
eaef9FtAXRZkbUvl6CLon3Xxyu7dy3lqItoDZO+CI7KXvptaNRIztRC5Kd0ObXxllXZKcYXgaUeO/\
ez3lhbkPbK21zDoE0I4/jT++\
L99O7ZfX1hTobHRemtnuubpWHZmTkQT1mJMwWfqiqUg2bVRdChypUoRqCqhmZ/\
mw4VKGa9oHxXFSHnzsEVaimpJrvSFqoBqCa9PnZSXPVsP2nTVb983lhKaobct20sa/0+\
EKy5Z3J6py1UaxuLnydQrPuk+\
ufLtGGtmzaLjy7G6E4XaONOtRxd1feZddr3w91KJkRq2Ot9toRSx2KNrRRh24upB9aUtuAqeC793ZK\
VcWqESQzJrGqdt6Tbh0asEODNsfdXVmb7uoDdSja+mmjDt1cKG6VtQusttMTVhWsDs+\
rc87jqGL14b2Qh5aD5ja8DPQSNjupJSLySzUvPL2gVbjh5fDC3W381GOj67F8D6zjZaAX6rH49dgGF\
l7meKEeC1qPlfNy7o5PuE5bqZ/MrojDC6+eYDAqvyR8SqwxBaFIqzP7UdNGt+\
DHkXxnZuFloJcBSefde0NE1abmJdXsJ44XugVa06SrsPLPfs7d8QnPf5LoFpiRws/\
d589O5bXpPrGEF7zoeeHZd7oFcl7MiFo3WqKaU2NAfpHxwlqp10vA/CLZLRh+\
2rsZYa305fsRXysNuDNBMjuF1TYe0bv3c6aXPQRWfi9z8otwt0C3u6bDgPxCPVZx9jPcy6AvxfJE3y\
/eD2pQjfafP8K74+\
ZefkhI0mLOjDQebErVfxBLbW6qao9hZ0lteMFLEC8Sh4xf8eLZn1Pdy6BGOF42/zN/\
Ndf4GNA2TlvYQ3WyNPYGVHO3GhVmhE2qaGPuNFQbXvCSYu5EfsELXkb0GsgveBnhRWKTaggvAZdp8Y\
KXZfOXCIUbXuZ5GVCkvXtvCLHZD14me4nzGAP5JZOXOduy8bL5n+QXvPTwovbgTuX1F8/\
zdNX7Y4N2B4R90K3y7oBY/TEz0oCuo21QdiqnLWx2wgte8BKjmgu4enOrmjMjj+O/\
9bkpEdqOX62jbeE0KWJ2Qpvj7mYnzzxtZiTfFjm0Oe5unjl6eaGYVXFtt2Zey7W57zD6gkuy0/\
SvGtLuVIzycjXp4KW6l+H7gP6548XckO8OBlfP1Hp9oeezF6sPX1/46/NvtNx02PLQjFw4ad+\
MbEvlx/P3nFpdRggTV/Pv9+\
eFxBPiiUI8cUcECocxEYEKo2REiLWRs1uF8RkIqTCoMIgnBeJJIyKMxG9G8i00ERGICCkjwsj9vcw5\
/sWco2pE6PUEZv+I0P8bQcwIXU3vB0s8IZ5UiCeeriY9jJcXDo8ne1/\
CQjzxhonGn2dOmLgXEYItXxRuLkA1PFUzwjql98MOSPWv54VQTUBVt703aQGR8pmcDHS1nEz5DFWoh\
qDqz6qUz5TPyaiG7V33WgujfAY60IWh91qkAvor6BTfQK9YfAd8bh2qUBWgylcBUD6fpXpuj5cE1Xs\
qNRaK2PXp/bzIyUAfC31hVjUjhR/4ICeHp2pGdJeZhmZ0j19yMtCBvmaeTE6GKlRDUPVn1f5T4oBU/\
/G8EKoJqOp2nxvl86/Hb9w9y16pP3NGZ5ZNmBAIE/c2jjDLpnQHugb0W7Ps/\
irNSJgvv4IqVCvOstnjBVWo3psnh6U6PP0WmekOOsdLguo9lRorwpzE5f28yMlAHwt9YQFsRjhKAKp\
QvUeV87e9f3EWispSNSO6h+\
axHZOcDPQC0PeokpOhCtUQVP1Z9VbxnYVqke2YRajqLhQN3Y5J79r7wTLLJkwEDhP3Duxjlt2G/\
tvzwlLQN2CXW73HMkLzOouX2Ilx9bewSSTGSdj4XsbPC4EO9KrQ+cLElxdKQI/\
dEQP6jyO6zWseUP68MGCYoB4gTAiECR5Q9n401ANAVz5biBWyzwsDhgnqAcKEQJhghcz70VyF/\
vfnhaWgb8Aut3qPpYY2vkAObWjza+Nb3Lx/8Zq7P9B2Sts9LxFmh8O9/\
IkXAS9mJGwft9dyjxpBndyGVYcNrA6vQxsfA1axqmc1bD+017IJVrGKVeVuKnmV/\
g5Wh3aH8sOKsKjf/3TkzIv691xppLaRxyibkcIn1gAd6AK9IY6L9H5eQAf6Uui9TlvvD72/\
aTMS5suKJLftA/\
0MdDMSdq1o6Lou9QD1AGEiQ5jwPIoj9DVLQAc60Cf1B8joQAd6AehmhKOrgQ70ENAvNALvUS3XygM6\
0GNCX5nRAz5ORc8+E3TdvW0r94zfgm5GmOETJggTK8PEvZ49h+sDHeghoF/YvEtGBzrQC0A3I/\
TsgQ70ENDLt/\
KGPzlHKy8T9LBfGKnbyusP3YywtEeYIEz4w8TIGT7QgQ70uNBzFf5AB3oF6MG23wac4Uue+zYc+\
gbscqv3WGpMsyc95eo5zFGcYKpv0cDqEqu6R1GhDW3ZtE163pPchja0CZ++\
hja0ZdNW6Qg0tKEtsrbp87YIJScdTUFtZiTso8K6/VA1gqm+\
daay1bB7gS9YpUODVazGsLpyxhnQKjNOhw2sjpmvlptxSn4fG9qOXy3+\
fWyp0hiVpLaXsPtDg1WSAdcusOqwgdXhVln5YNaH1VlWR+53Q1sobZu/\
jJq2e7A0VvUTPKdERxNtQbRRSbZZFpn1iWszI7odTY11+\
cKnbmLVYQOrwzs0HJxJFYtV4RqYKhZt9EPlqtj+\
2sxImJPlsOqwgdV8VSy9WKyWtco6Y5tlbG1XT1hU03YPFl9WthhRkdyGtp7agh0zjDa0BdZWfg8Nz1\
2U0GZGKp2M4dZmRljVxypWa/VDA1qlinXYwOqY/k45bWRGx93N6kO+\
zBih3MUqVgWtJnjSf3gCjn2KjedPOEfbPVhFvegwiJ3brj5EHza3oe3zQnaXvrIq2aHB6hKrwfbQsD\
8UbYG1XdhDQ25DG9pmaTMjCTqazPpKaDMjYdf6eKbQ+\
9FgFavhrJJXsYrVcFY5Ha6NmhmnwwZWHVan73cLmBnR5ri70ebQxtP2bZbUoY67mxPamDOusMqcEau\
CVhPsCai5u7Sr1Tna7sHCSycvmfuhZuTh+DHDv+ApbGbUsNprB05/\
lqwzYhWrclbNyPQDOLCK1SBWe3VTw1rN3N/B6uZCrPa02sjzEazqrJtgdXNhbKu9vtmm/\
3w17AbaTV79/rwQq2GtmpGw+xF67YDvL10N8NXZLtKRjnSBuTJ9LaSXkN5rR++\
cnI7V41djNbNVia7YPavDS20q6FRWK+1QzFVB0xVDOtJZq+qQ06m/\
ka4gPcFcmT0gWC1hVWJnpppV5sqZrVb6rohJVrPsIFl4JgXSNxc+\
vBfqWFVjibbQ2uZkxnuwUuU2MzK9O5T5vCW07dWhYeeMElbV5oxo09bGrM/\
7xiMcP4G2V9MxDW3kNu8bj5DbdM7JRRu5LXtuy6/\
taqtRQ1vYfbG62shtaCO3xc1tV1nG0TZ8GU1DG7nN+8YDVpJ/PS+coO3hvVBnIfv1hb86/\
jxQPaTqVmlGGk2k/E9yXF3qAzrQY0I3/\
3P6N0UAHehLocdaNLkC3bOrhowOdKCngU5GB3pZ6LGa15Myev/kbUbCHGEIdKDHhL4yo+\
s004EO9JTQNZpxESbzCzch60DfgF1u9R7LYGtc+c4wcmubeYAK2mhqtf/\
iWCUzBrFaqYotV4cWyYxxDhwiM+58sGak8LouVh02yIyLrfZnaUbCrNgUqWKx+\
vLC6VY9mTHpsgnaHHc32pgzdmEZW5va0ZVF1i40tgToIHLnttizvizazEj+R2zo0Hj/\
xVR1KFaPL5S02mvWhza0MeuL22OpuWMt7BcWlJv1LfRiRlg/QFsFbf6U1b/HEnD9QLLHUk5bqXkbK+\
vef5HMiFVmfWh7Q1sJbayso01FW/7d2Lq5jY4m2rJpk+\
iH5s9tOidWqGm7B0vNy0cnpVvzki4J2tA2QJsZmb5BDG1o09PWqHbDaks1b0Mb2s5oy3dwC9qOf8M5\
2sxI0hUA5m1oQ5ucNuZtx3cy2tB2pg7VfeQVbWjLpm3krI95G9rOaEu6uh2ikqQnibay2uhJog1tae\
dt5Da0ZdMmse+L3Ia2t7SnmtzzEvax001u+/680Gh7fdO+P//TTaDnY/7i/ZjFTL++\
8FfH33GO8wikzYgnL476/rAETZurKxdECaJEwShh/\
mel6S9RgihRIEp41ka7PslILUGUIEoUjRLUEkQJokTWKNHokfavJfqXDWYkzNMCRAmiRMEosbKWCPi\
UA1GCKFEmSmh0LyM0MBxnYBMliBKrosSeczdKMzJy92vEOQPOca7ufFLqnhQlcI5znLtn95NKdPI5z\
nGeyrkZyXdWyR/PC3H+8sLdcP7hFaprGnH38nTAVtrvzwuh+vJCqPbMqpXOOdlg++t5IdheXij+\
sJ0atkZebPzN+ufFlXWtzkQX6ECPCd38T/a+Ah3oatDvbXJv/\
MXJ6EAHugb0ey2tC9D7mzYjYdao6F0DPRJ0T05Oulmc3jVURXdy5lvTBRvY8mynBBvYwGZGKq3KblQ\
Wbu1kOQJVDdvQxRqOM/L+i/RwgZ4CeoiqGOhArwr93jGmrMp6/\
0UWa4AeGHqvxRqoQhWqRddVeSYIqtGo7mErWuuCDWzzsfkz28P7fiJUq+kbQ+W+7U4Nm9pST/+\
8aEbC7OIFOtBjQl+ZqANuSwQ60CNB13jSNuA8GehAj7TUwwN43n8x/\
UIR0DND110ogipUobpbfKtRHZ5+oQrVSAfV6GbV4TNdqEI1ElWJRao1WTXf5o2rj9+CzYvtXv9YNy/\
yUPxpbF2/6wNshbCx3PK8UOcbeChCZ1N1qzQjfMfmjxcCHejy0P2zzYf3tyn35XtABzrQ/\
2sk30mNQAd6JOgjj55bCZ05OtCBPh/6yBn+mho/\
zIow0JNA9zyRID5HX1N8QxWqkahWOvcZqlBdSvXC7uX+\
2MxImN41VKGah6oZydd9hipU5amaEd3TsKAKVagWnavSAYbqUqoXngkKUQDTVoIqVK9QZV0VqlCdTj\
XEXJWsClWomhHdLRBkVagmo3rhm37uYQv7lCBZFarRqJqR6R1gnUltmNMv1lAF2w423e36aiVs1KNm\
+mPjqJl52NxczEi+\
HUNgA9vczKbbRwUb2JJhq1RGRj0edPhXtoJtILYQZSRzNrBlwBaijAQb2JJhK7ygHgbb8MU3sA3Edo\
9LliVxsIEteRm5cI0AbGCrVUbqLMiJbfYyIw/Hj9HZAQbVgVQXTu6EilCoQrUgVTMy/\
WHDq1l19SHMnttOTKUZYQu1k+qVWrfxx+WLkkLlZKAD/\
dqkNmxVDFWoJqPa2A2nVhWnX9tcSJW56mhs9wpgnrTQx0ZjCGwqmS0qNrqwJbD1d7VyarjB9v15oR+\
b50buv5FgYb356/M3OqnSjDRmL+87N8k9gXuwzMjj4/2Y/9mYJP106md7btp7R1589f6YvZDw+\
kLxTQzDJ5ZEhCkRoXFzExH2IkIjjBIRiAhxI8LD8eqZEeETm3BEoEYgIhARJkWET2zCEYEagYiQNiJ\
8dbyaiHB84VX8ZqTwcZruiHBhf2fSiGBGGjQ+w8T78YWNMKHbbrwXEZgMAB3oZkS3izgUOjU+\
0GtBV2sFNASS0YEO9AzQGwLJ6EAH+hXouq28/\
tD7mzYjNOOAPoBqf5VmpLENNcNeHUp3oAN9APReiboX9EbgAfoQ6Bce1a4O3YwU7ZtDFapQ7UVVrfi\
GKlSXUm1kselUJ/WuyapQhWovqmRVqELVjLBQ5L0/91SakQRH2EMVqnmzav9KGapQjUG1UZCLZdX+\
CdSM5DusE6o5qRbNqv0rZR2qfz4vzErVjHzesxuwJ632Z2lGsu6gUCMYMK3+/\
XkhVnPl1ZolsLi2fFsLz53c8e7gEjwxShSxZoSngoAO9AHQez2+yx7iyNDztaWGQzcjRQ/\
ZgSpUodqLqlrxDVWoLqXayGLTqU466IasClWo9qJKVoUqVM2I2lLPyKzaP4GaEfYQQ7Uq1RBZlT3EU\
K1K9bMgL0o1QvplY+ILqmak1MbE/\
hWwGWEHxYq0itXj2y6s1QFTWBpLa63m20Q83qpwDRyrs4Q2tEXWNrKKpWBF266pUu2d1xf+\
4vgNU3V3MufFMHvuB30t7gWpwhNG3TUTM8IB/UAH+j3ougcsmRF6wEAH+gDoEi1gM8Im4hXQw+\
yh0IFuRtQezeHMcO8dAFWoilBVK76hCtWlVNW+\
NIen6Lx3AFShKkKVrApVqJoRiQXhSVk1QgI1I5wZDtUYVENkVTHoUIUqbaW4VHV2RIZ5MucqVTNS4M\
mcSas17KBYkVaxenzbhbU6YApLY2mt1TBPGghZNSO6S6uTOktoQ9s0bbpLLmhDWzZtav2d6qsmaJus\
jWdWPy4s98wqUvWk3sts0TosuisXVKEptb0uLnNpC7akj7Yz2lY/ven5RG/N+\
fpXocJUgyXGXofVN2a6QAd6Bei6a4x8KwXQgX4F+uOtDvT+ps0IG+\
eBbkd0dyLkL93L5WSoZqK6m5MrUe1fZ0M1B1W1HUe9VNLSgipUh1INtsxEAQzVqlQpgL3/\
YsAnR6F6h+rD8Wqy6vGF4lTJqlAdQbV8BzhzVl39jPdwqmak1DPe91jSVxJMq1g9vknCWt2ti/\
PnVaxiNYjVz5q8qNXM09XVT/\
ZEtGpG1LZBxKqBy2VGtDm8xNHW6FZF0JY5t1GHOryIr3C6YW3KyeXazAj9HTJjBasDpofUoWhDG3Xo\
54UB1xnR5vASZ09AgtyWedYXVds9L/1pmJGi6/KcbIC2wNrM/\
6y0Yw1taJumrfrMy4zkO8wDbbLaiuY25m3ZtJkRia6i29AGzXIvzNtOafvteSHaFmqjkowCq7yXxv0\
53UusrmI5L2GquSrfGMCpS/\
EQNS4MOHeqoi3WGjFzJ7Tl0DYg4UXoC6INbdO0fc4Ei2qLkATRdkabGZF4xsxtaINmuRcqyVPawnQV\
U2sbkMaoBclO+\
14ad9ieF7VaMEN2oqtYIjsl0GZGYnUV8VLCi1o1FzY7lfOyuprr8Lhjrs5egvxyq3AzI+\
xmRxurVsJW0SaojVpQ1kvq3LZ65oW2zUiCPnrm7JTAC509vOBlqBe1/\
EI1F8XLX2O8eO6HL95P9Bas1xf++vyN8iQniZ6EGWk8+sUSMdCBvrIKDQadnYpArwW918PTvaA3Ag/\
QgQ70K9Afjldngd7ftBnJt2Yy6IvKM0M3I7EaYhTfmwuhCtWpVNWKb6hCFaohymcKYKhCNQTVSeVzu\
fQL1fBH3Q6dqzaSEyvCZFWoalBlqcf7GUIVqi2qZkRilxZZFapQDbHPiqwKVahGayuNnOmGNQ1VqOp\
RjbXXSTz9/vm8MCtVM/IZ4zdgT1rtz9KM8KTB3oVuqwEJutMqVo/vpmBWw+\
5XorGEVawuzavTa2CsYjWIVear3n8x4AkYWD2+\
m7B6yyq7CztaHXRWZ2qrZkRtJ7BEDUwVi7YS2iQyo1puQ1sSbRJrnPdg0U1FG9ou5TaJVUoqSbSV0E\
YlSZckr7bG3T1HW/9K0ozQk0Qb2tJWknRJ0BZEW4IVAHIb2l5o++\
p4NdrGlJxoQxtdkrgTPLS90HbPS38aZuTCzq2wfQ4zwrP2aIuhzYxIHEIzySra0LZWm+\
7Mi9yGNrSNzW3Tj4JBG9qmadPtc8xpX5iRBnS0oS2FtpW5rX/\
JiTa0BdHGzq2OLH97XlhKmxlhX7H3Y8ALXkR2T92jQTU3r5rDi4IXMyKx5oUXvATxItFHV/\
NCPSbjRWLHX/96rH/pZUamL+iSX/ASLr+wJIsXPS+N+jCVl4CJKIGXRnWw56U/\
DTOSYPWmHIPGhQFXO18/xpRgtbP//\
MWMjOwnmxFOPEMb2oaeC29G2BOOthjazEistR9yG9rQFvgbU9CGtmnaJPock2Z9YZMg2tCWI7dF0Ja\
+h99VmxlR+9YSiUqSWvBVdirvpZEN5ni5R4Nqbl41hxcFL7nyC14Se5HYg9Q/v/\
RPJWYkwQIVXiJ7CZFfUjW98ZLES6M+TOUlYCJK4CXXHtcE31dDfwwv07zo5pfMaSOMl65fbZHBi+\
4zenj5/y78nwBegt3xujP2hXe8TkW1+o73/LW44+Pf8ToxflBN5J4aUBNtRnRrInq6/9+\
Ff53y4rntBs25r8J6faHnz/rl46/10/F9PEelG+DrC//zo9+Pf5lUR/\
WaER4PageE788LCQgvLwwYEMzIpwK1snZ+REiw+4GIQES4GRE+\
sQlHBB7Y994WRAQiws2I8HgrHhH64zcjjT9kwIjwx/PCehHhP3+E9+\
NPVBd6L9Ma5TwTfKimpdpr95oGVepsqBagKlw+T/9+PKhCVY5qr/\
VpuldQheokqmpZlbkqVKEaguqknAxVqMag+jh+4xEK4P4J1IywWANVOapk1c2FSR/\
ggSpUE3WAI0xqr1I9d/Z0QKpm5PNG3oANaXVkC9jtxYzQGUJbXm2T5pvkNrQdXHhuH+/\
78c0khu31heUe/\
lMDyIQRqa0iVG3CeKWEZR8CVKG6Mqs23g9ZFaoFqH5ONtWoLpxsmhEWN6EKVeGs2r9S1qF67qw2Hao\
bcsG13YOFF7zghVWLzYUSNWOYVYtBp4+8H99MYtheXyi5asHm8YqTNqT+\
OBLiQWdaoRWL0K5fAqehbdJhPaQ2vKTwMunEHPILXlJ4mdTkSNAU1NmaudpLh/3NYb1krcf6eyG/\
4CVvPZbZy/8dxcvmrxXWy+sLdfrgcFHlcrVBDZdCXNLPXtyT+MrV2PTHnjnkEi94me+\
l8HkCeFnn5RHKS38aZmT6Yxbp80uW6UuG/JKgHkufXxJ6Ib+\
syy9XvfzzlJd37909fBvAhtzJas7N8vWFnhv5g/N//h4nTW8Q9/D77r1JOiTGrq25j0cx/\
uv9bNaXzP/8dvwmV28C8txoOmXo6wu//\
XjhP54XEk9040njN5weTxpU58ST1xd61i0IJ0PCCeUJ4eR0OPHsAqM8Ob4waTz583kh8eRcPOn/\
VNykBh11Q0Xnfz0vxPkc52aEbsXzp7bKAaCT0ANDl6j7SeglnJPQizs3I7rze6ADPTD0r45XA/\
341eKpH+hA14MebIoeAfrC1A/0wwvPLc1dgH7PdFiq5n+yuEZGLwDdjNB0f/7U/\
TDRiAhAB3oM6BLNODL65kKgAz0jdDMisUl3N0wAHehAT9t1p3QHegroEl33lTlZrEo3I40YA3SgR4M\
et3QXCxNAB3oQ6BKlOxkd6EAfC11teS1BRteJCOe+JjUL9A3Yk1bvscylDURn0mrNJ8juaTMjbDx5/\
tR9q42/LlaxOs0qK03PvwJWsTraauPu/rLzAVADby5kVRirKa2qZWWsRrH6/\
XkhVotaNSNqK7tU0GTlHNIlVnz6W13I0ozkW5zFquPVqa2qZWW1BIxVrApalehrqVnVScDl90J41lc\
r94GZcXbMjFG3GL6+8OfnGz0p8PWF7nO6Yp/zo1vDfmyB4ijevQtpQBMkZgUJtQ0cHB3i/ReJEkSJ/\
Qm6xIZOosTmQqIEUYIoIT5d2Y0xRInbUSJqE3BhlNhoPwm9/\
6SB3kAJqX88L0TqywvFpZoR3ek9VKEajaoZkVgEX0mV9AtVqIbNyVCF6nWqcR56pKvk9UIBDNWlVCX\
yohnhmUeoxqVqRiRWeqAahSpbSItTFS6f2StOTk4BXaIptXKmS//\
4jGmoFqeqlpOhSlaFaoiWFlRfZdXfnxdC9aWCyh1gZpvMNgdgMyMXzvHQoCpRhEI1J9VzAj0XuivTD\
g/WNM7XcAt89356wc77SNAY0qG6+iSs4VR3k2XaCaOE1QgsN7k1hNUwaVXyC/\
zUlkZ1qU4XmO8wWKhCdVwFnOCkCqjmoCoxWWW6SVaFagiqZkStBRwLOlShOo2q2sIqBXBHqr89LwxG\
dUPupLZ7sIJNGEltHb2sPotsjRczorboIZGdIsDaTPxCaKuZnYS1SeS2CNomwcqXnS5saqMWvOBlet\
LJ15FE2/Gra2ozI3Qq0LZUmxmR6CqS29CGtrjayG1oQ1uMxW20oa2ENolZn5o2nZITbQ4v4isAk7yI\
FY3+CZ5ObgvzSB/\
a3kJXkrpWw6xukxmPXx3Mqm4dKmaVOvTHkcaNs0fw9YW7cfGqtnuwIuzcMiPsk8yb29AmkZ1yaVvYY\
0HbbW1mhEfOvYjQhrYU6wfkNrShjed10Pbjj0abw0ucnqSutghJcLg2sdU6tN3Tpjtvi6BtThI0I42\
br2ZmFH/ah3nb5o3z/AHaZqwfSOxECWsVbWjLMW8jt6ENbWNzG8/\
WoW2pNjMisTZObkMb2uJqI7ehDW0xeixoQ1sJbbqrdQu16ZScaHN4Ed/\
3RSUpq43chrYz2hKst5Hb0Ma8rYC2TW77/XmhhrbXF/78/PndBHr+rA1sEpssJ3Ehi/\
14A1zYJjlnS7MZadyfFwR6Lhz1hR80Sbwfg5jVDc6V1aXb6pwyNK1VtTIUq3fyapKHfYS1lT+\
0tqY2MxLmGM3vzwuxWtSqGdFt7+\
hKpwaeIn35I7hqViW2ckewuqYGnvOFriu17Xm5R4M7nuyUwsu98lJDG7Ug2pZq20zzRhWIGtroaN6p\
5sRXCtF2XpvazAttUbSdW31w723x3A9qsNzV5ZePP+H78XvsnxjDqPzF8ecR42tG8j2Ai/\
M6zuPMSwNGCXHnfz0vxHkl5xLd3g3s5VRTJ3SgA10KuvmfCR7B1IF+\
rh8WFrrQsXC3rKJtc2EsbUXmyVm0CWfGxh+SEpjMWNaqxAKu2nRVnGUqbZsZ5kmCaIufGcW1/\
fG8UEPb6wvXHE6QKjEyZdxcKE5VuwyFaiiqry/\
Msjiqk1TPnfiTSmrsCpbejpeGDrZzz3T1PzWrXH9lZYdELA+ZkTBnCwwqI/HiyC8S2+\
QyaEv6TBfaMldzsbohEbWJ1YJmJGn3Hy+hvdzKTmYkwfFRNbUFg/\
UZESJqu7XWhrbNheXmbRGsvr7Qsx1eh+qcAxhfX+hu9V/le0/qx7zwP7/RSdJm5PH2Yzx/f77T1j/\
pPsBgTU7+6fnL7YeTz40yK2er7ojw8P7oc6Gj6+rB37z/4tXQce45qIARYUBC/\
wwTjcDvDhOTIsJQ6I34BnSgA71oPQD0edDPTccjQF9O1XMoWGyqnhVTqPamOue7S/\
pTvZdqN2CxetJq44+G1SFWxVpnZqQxjVxYVN+T3t/vBuwEq8yUvf+ijnSxrFxA+\
sr03Ut6AzVWI012Bz2S4rmQBvT9ztKcDGpGPAcgQHUt1dVLyveoTu8WQxWqUL1Xwq70++\
69SW5BhypUoRqCqhnR3ZMFVai25qr5qU7CdiuBmpFGOIEqVNNSVZvplquUB63WiG9X3IA9abW/\
wA25KtrMSCO+\
ZSboTquDvps0tdWVKTSVVbSh7VpvKII2chva0Ka374fchjZlbSvLy3fvXSKWGdGGtmv9UHJbJ239S0\
60oY0uSdwJHtoWa6OSlNVGbsusLekTz2G16eS2c+\
dGL9RGLbgZ0d2hSXYa50XtWw3i7AaR8GJGWDFDW15tEn1BM8KDQirazEij9ro1HZtfScbaexWhFjQj\
+R4gQJvDSxZtanUo8za0ldDGitkKlmhzeGHv1csL0VZWmxm5sIxGj2VzTZbcRiWJtrXaqCTvsNRenx\
6lrbIX+hwrspOkl65HkOAlvhed/HLrbBAz8pODwcIjozX3KsZ6onMhSzPSmPQFbF9gNYLVzzy/\
EvBHQs4qXQ31ki5JHKvsSl7sxYxM3+\
Klkxlja6MneXyhpLbCdSjazmszI7H2kmhoa8QTtE3WFmcvCdp6z7zMCLuS0YY25m1oW6Kt/\
D5JscwongRTaZs0b6NLciu3TX/IWye33dqJslwbXqgF8cLOLbyMruauevl+yovOfo7XF3r+\
Wm5sH9OrVkDYU2lGHo5XB5xOmRGJjZeTakYzkq93ee4rGSNEhOFfyTjJdKpncHap5srJUNWjakaStj\
iFoXuSJVSh+l8jlXZIk1WhClU1qmZE4sAIsipU71J9OF4dkOqkrNo/\
gZoR2kpQLUDVjFTqH0MVqoGpBmsrRZjUQhWqFahOz6o6lfK5fbM6VM3I9JMzJrEsqi0gIndiPHfKDd\
o2I6yNet8PzybftkpmPH51w2rSFRcyI5kRbaxvkhnfsEp/\
RyQzfojs1qFBG9qUtanNGdWSYPqli0EPlL07uFTGJrEhwI3NjLB3B6pQnU7VjBQ+/\
wCqUJUvYVdS1Um/544q4Xj+4wt1tOXyopPaVntZc1DjJBpZS8HCC314CeBFbbGt8MOEq9v/yw8Czr/\
pSy07FV7arpmdmP2MzE4RugV4wYtydsILXoJ4kZg7qXmJ2o2+uh6EF7cX8ou+F/GvDZpEQ3cGwvk/\
3s9wTj2Gl3QZYpI2vOCl1gyE/IIXvNgRdtPgRdkLuzW9/2LUfrK4FzPC7gDv+1nYHyO/4KVWdlLLL/\
STL3rJf7BKgvxCPYaXWt0CNS/kl4teHum96OaX/\
o2B4fnlrx0v5l786fhvfQ6R5289SJvOY9iTVPbfWrBwVdT8z5GtOTOSb+\
EI6JOhm5GkPRKNMHHhUT6gH9/yQL8IPelkVQP69HpAPCIAfR30pLNsNejU+P++cO+J/YTQy+\
2ACaEtC6LGhZ//4t4XR6BtY4O57hKrFw7SSG2VzHj8G2J1ndVeR0yhLYk2mkMBtOns/\
EGbwwvaoswZxUtOtDm80A+dpy3EBI/chrYU2vyV5MP7fnT2+KHN4QVtipXkQm1Ukj+\
ONOLiHsEr2uhJDtR2Yf1gDaKauW2+NrokAbTpzNt+f14YUtuas1cnwYrq5fWF//nzvB//\
wQPWh0VSGwcdv7wwFVW1lmTNaRvajm0E1LbJhLmSoGQhOfyRBArJQoWkzqxNMrWJYzMjdCTXpbaAO0\
kknx+Io41CcqC26attOiz30uPuaVFxrLLapq1Nt//f83S15V66PiBOdprsJQuN3fwyc+alc/\
LCvVqQNoc3v2Q9Cy1CnwNt1bRxKsmPHzbajn/DPW3MvBQqSbQdX5hQG/\
scg9aha0rOmT18tB1fiLYfR+jh02PpaPXheDVWz1jNNT1cuAIwfPcjuU3WS5bsVN4L+UU/vwh56V/\
NmZHGvShW4l3RRlcRbWijFkTb2gbirrZGV/\
H9424aVSB6PhUxlmZEd3U7PUszcmHDvhlZ3b5oXPj5o7GK1fBWi3y1R6OKTW31ahWLtu7aLmz3j5gZ\
E2obPmdEW3VtV3Pb9+eFRtvr+/PdeyN77s9zKheWob8+f6OTKs2Ip2+qI9CMfLagzP/\
8dvzbqNWhEfo7f/\
PeAf2PBfv2479IRCAinI4Ijd9mekRoRCgiAhFBLiJ4VnskI8InfmqEzYVJI8LeV8MTEYpHhNcX/\
u15FygFBEoEAkK0gPBwvJqAcCYg9LdvRhohhoBQISCYkcb98BklGjQaUSJBa4GpANCBXgD6pijQrAe\
ADvSl0GM1AvymyeiC0Pe2pgL9+A6rCT3sBB/nOF/q/OF4Nc5vO++f+AM6p3DHefYZeqoK/\
yr0P54XpoF+\
bm3tHtUEzbShc2zWy6EK1QFZVWKnHFShOoJqrIaWXyWda6hCVYOq7v5zqEJ1BNWH49XiVCdhu5VAzU\
jhrZxQLU41RFbtXylDFaoxqAZrK6Wa1EIVqnepsq4qnX73TiRLRdWMfGaNDdiTVu+\
xDLY0ShO3Y2LMty1xvDYzEraL2/\
i1sSpolcx4fDdltTq9jYs2tN3VlmDOyKzvPMtqdagZaYTpBsGiuW1SHcp2WjIjVm9aHblJD21oG6KN\
OnTnsyEJvmIZZqFw0ImJ7w4ukosPuhtozAjt0IqJEaqHF+\
qcasCEcYxUkmrJClY3Jec3TVKFaoaUnF/q1ez7+/\
PCrFLNSIJ9cmGxZTZEWhyILWxe3C1hSW3nWaafL3b9quleRWjY83omHQJCa6diYoTqwBL2m+\
NPQQm7VupvzwuDSQ0749stI/3pDi9ktvlewianDRrqyFjaxLqZZuTC5jV3cRk2t1EKRsYm1l8xI4/\
jG+eL92P+kCvSC5WkKr7w0D+BBqQq9lwUVCfVsJxc4/0XdZYtsDrbqhkJ+\
1QVS4wrrIp1d0ZZTd1LjeDFjBQ+\
1Bhtxz8mgjbzP3VXLpgzoi2wNo4W9v6LVJJoo8cSV9vVJFikx8Ka/mZk5Jo+\
sz4yI1Zj7ONm1oe2IdrCrh8k0MasD21BtMVafVDTdjUJltfWCPINbWEryVizPnFE5LY52sLmtgTaAl\
aSqTqaZkT3uYkMVpn1UYfqWd3Tdg9WzdxmRlg/\
QFux3BbLahaWsbV1eCgh7D6W8ns0A8760Hb8Yxq5LWxHk3kb2hZoY/\
1g79Voi6TNfSCS5xPtD6tbbmuEBF1tulunM2sbdK5ff20JZ14Skywz0hAYgUHUczDxEiVDmBFPc726\
lzDVHL2GzYhadmp8DGgrm50yzH4ktIWFhZdqXiRqwbBeriaiBF4u9LKZ/VCPpcgvZiT/\
nj2JigovobyUO89m6B3fiDEfKq5UVGak8B5XvJBfZmjDC15SzF/IL3jBy6X80mBAfinrxYzEWu0kv+\
AFL5eyU+PxQLFqLgus8l5iPZWaqx5jfR8vgb1M74+RX057Wf6s2qO4l1Q0NhYG5Jdbu5vNyE/Hb+\
8cIs9nr6Et1uxn4URn4zAOwYXV3NXHq4d6md6NnkPDjIw8oqBoNYeXxF4aNzLdAryMrceCeRl5KAf5\
5ZSXP055effe3f1huWdE7n7dt+dvdBKbGfG0Gtw7sK9uTNiQa73a82P2BJoRT77zMDjXvfAI7G9ah+\
pfzwuh+tLQa6pfHa8uStX9Y4abXlnsAn0a9E293Hr1ue8IIEzsXeiuqadD/+\
X4N8wMXeyLPyZBvzfVpfr2dGepvrEqZZW86rVBAX3b6vfnhepW3RPgq23lRq3c2LPQMO1Z+\
s9i2oxso+PX5+/Z+id15tnlIkKYKXXsiKBWkTdUDsryf3veQwQE2YBAiVAyIHgeyKVEOL4waUQQ+\
4aYmRHhat/\
8nmnJGTq5W19qmD0rOlKZtbNnhaQajapE9UxSLSGVpBpe6sp5LlTnUS3czE64w0uIqk76NSOF17HJy\
ZmgC010daCrmYbq88Lhu67vqVTDZv4nCz1k1VxUhWe6I7d4MNOFKlQzFsALqXp+\
wwim0zelKj92KJRVdSrlDeLgfsnJQJ+\
Wk5kS05SCagiqsXKyGtWr5fOgU7uHU92QO6ntHqw4XmDQO7VF3Vh4z4sZKbqNl8Mv0LZAW+\
PuRtsSbeKtVLRd1CYx88o/\
d9pI0kREbiuhzYyM3BCLtsXaavY5hLWNrCQli8ZYtWCYYwe7HvF7T9s9WMy89lKW55Re8ekYR4QKWj\
UjDVnTM+OkPTAS0rGK1chWK2Xl/\
AkYqz2tqs041xzKSX9nSl5N0E3F6ufIyLwqmULFWebrpnr2sdDfgUHGWZ8Zadx2e4heX+g+ZSP2M/\
6c7o7zfediDyPi/Jbz6Sdkmf/Jg0tAB/r2N3x//u499L97P3uN9ZpYe/\
zUIgLQgR6uHgD6wNSv3UCeBH0D9qTVXNU3iM4jSrJcg7bGr11Em/\
hGBtrP87SZER55fvlqrJIZpaw23uQcq2TGKNrIjA4v4trmzxnJjGTGcFYrdVMlWcbSRmZ0eImjbeSc\
UVKbThI0I417isx4eCEPa29GmDPeyYxJHgsLoc2M0E19+Wqs9rZKZjz+\
MQ2rjTc5xyqZMYo2MqPDi7g2M8JBJN7fcKFV+jtYbSc8rCpYpYpdYlWiF+\
vWthCWGUlw7h7dVLSdyW08cok2tAnPGdGGNrTNmvWh7ccL0VZdW+OPlk+b+ARP+\
1C6Adr2vNyjQVdR9u4e/\
gwuXrp7GZkh4ngRTxvMnX4cuXDusIY21qfXIeKECEFtZqTxJt0E370fX68uvLg28dyW5EDvaNokOhW\
xew2xvPyh5eX1hY/\
nzz9p6PWFV48KNCMJHiC4ktrYlLyCqtgJnlDdXJNldZoathP0qzPG358XAv2lIRYPju94sIFtFDa1v\
Ag2sMljY+Hh+NVgA1tubJSR3t9wIbarzRmwUUaCbRK21UvqD++\
Fr9fzOOjr5at1Hk3bSAqOKOoGlg7aLqyeF7Wqoc3z0Dba0PbflWTDhpvgu/\
fjq2k1LEuxw4OCa5PYLrZcGwXrFKurt3aOt7qnjUqyOoOrleTqrZ0Bv7N5KLZJ/f+\
wLZbCkz6oZtqcOTKrmhGO+\
bpjGqpQZdkjBNWozzbFptqgMZ3qpL1qUCWrQvUe1UkzXQpgqEI1BFWy6ooCePWKyfIvr6003cTL7dR\
W3kul7ISX215W71XDy2akXH7RecBhU6mhrb82td1ma7KTzjRp43A5QbRl1rYmt+\
loI7cpaIvzlBDrZTu3fIiUNXy7WZg+R5Xj/MrN28Rh4eXHEYk+R/\
7shBe8DMkvfJmpdK8BL2JeWHeSzi81uwVmRK03tya/6BRuZkS3rUBvLok21p0CaLua2/\
7neaGGNjNy4aCRsLUg1dy8O15s9jP/jpfIL2SIKF7m1GNmpBGRzxVpV5/\
K6FbNSaz9uLWZEXrZaENbyLkT2pza5pzHmFabRCVpRqr3BRey3Dg8ePXVvuCcTsUoq+W+\
taImg67Zac6XvJiRRjz/UHGlz+G+4+/\
d3JL1WIQM4TlsIIIh7WWnSdg2ReKo5NSfaipsZuSzMt2QK6ptzqkuaPu8kKkTiZHEOImqGWnMIt1+\
370fX6W0miCDru5IerTF6UhKaCOtOi5M0JGcs5NklFU6koJeUue2QZWk536Yk8ZeX+iZROxh6z/\
nm5mH/ub4rXUBFv6CGKSGL0Jxfug8LOk5a4TDpd6b8ZEW16XFBHWp2ISvPzbxY6P6Y9voUvJCGYmXG\
F7M/4z1XSdkp7rZKf+8Sy23hYVFdvpxRGL7/nIvpLEp2gZt3++\
qbc9L2GqOG5l67EXaiLVLcaiXxv1JtwAveDEjnsYA+\
QUvtbfWpspOYWEt8WJGGvene1pSKb9I3PEn6zHPr73Qy9X88n2MF/\
dBae5E9PBeuHpbkafhJr7b1oys2dv+8/Nma124pq/n5vuz9z3+7H2POpXpP54XEjleXlg5cvx8/\
H561RKfP+bkBJbQQeggdLz/\
aEgjdIw8wIXQsbmQ0EHouB46JLYXrAwdEaKEGWmEt8yhY85xNLFDx7fnb3QyItzDL3meGz0IfdJzDt\
KAdHfSK5sDuvsFMU2aHmrajEi0C0nTJUiTpuuQXpnkMY3pZKYlWvOU3psLMY3p4KbNiFDPHNOYDmma\
dbCXr46Q0DGNaXnTQvPpCKbXJHRMnzZ9br9Kgtq723yazWrkaUxLmDYjI5+ZYT6N6QqmJWrv/\
NWzGSm8MzSf6UF7xROYnp+nsyx6xTI953u1JU1/e/\
5GJ6neUxmnIU1RDLbc2CZ1iqefQwk2sF3BZkYkNkmS2cBWAZvEjC9/\
F0dNJdjKYptUhIINbP914cyv/5RYc7yS2aaf7RzBEA+1gu1EZpu0cPDt+\
MdAdQjVv54XQvWloThU1xShP++\
9n036Bfpi6BTA4WebEeaLZqTwFhuw1cG2SYStV9NHva0SbNmwTZptSmKLldmYL2bCpjZflJgaUsL+\
ix4u0Cc1hsjJt6lSAEM1cAEsnkCT5MUNmuteWPPwMvjs9zQiFAKH5MW/Py+\
sSpXUtuNFbbqZRVvUzpAZadyfX7yf3vQaVuIxDzPCliHvbxgQeoIKOCx0tYxebrUm1q73BBXwBar36\
ud7sDTOBSAxMt+\
MoU2tiEVbFG1Rj7ES0SbRxh3a3fmMJ1hdbPW354VYDTvrY952Hha5ra4XM8K6x86njdVQVn95+\
Wrq0B0GZoSHIL2fIWuUWD2TV9esPrD1Rx86Sfn41Q3oEgV0/hLYjBR+0qTIsglWjy/\
kYZEp2oq0YtEm60U8jVFJpvOiNmVUq0PVCDLrw2r7b4HVyHk16i7y1xf+/\
HyjrQuv7izPBb3ylDHWCidUoTqOKl+\
r1TGrRl3ghOrmQqa6Ly9MBb3aoskk6A2qsR41cWN7fSFbEW5nWk7nWiFVIqmSFqOkxcLY3ArAdvzqc\
tiiHrx+zpDnwtjfgz7pcIHGsszXUz+\
GtU2whcQ2cnHSjHi6o2ADG9jIbMzZqmAzIxKtzElUJbGR2epgk3gAksxGZgMbme3zQrClxDb8YGHmb\
JsLy2Gj9T8Nm1pmu4LNs606AjbmbGCTx0ZmI7OB7V4RWu77KchsdbBl2a6lk8TMiOdAJrANwabzzUt\
DGySTviSNMpJuZAhsZkRtUZsyksyWFpvEnO1KZsvSjSSz1cHGnG3xnC0Wtv95XhgM2wbNSS9Dp10jn\
5KRTC+xajnu+O53PBuXiPFyd3zYCQh3/O07fvXhNdzxm5E1GYLH9KdoW33i/\
3JtEnNuNW2SsPByxkvqr3kbml/Ejwdmxo4X5i9CNKLOX1Lf8WaEo27f8uYXtDleXW7+\
EkdbrNxWfvYj0S1INd83I/l2VZef/WTxorOjRY0G9ZjgHa82+9HIL40PNmB+\
EavHzEhjGvBl55OaZPUeS0lt5eYvSboFIbyYEYlew9BugfjaD9rQlkgb3+7Ycea1+\
vvN0fZ2W9vySpI+OplR36pEjyVrlyTfc3Joc3gpp+3krK/\
cCgA9yTNe7tGQfCo1bC0Yq4cvtkZ80os78JfLL9B4dceHOSTk5+fPH1WjXeEicfxV5fQSqy04Z/\
JjRhrh/IJAz4VxDlxYU8zpTF82kjQRaU9+\
0LbxorYdXUebeLOA7HTeS8JaUMcL2Qltr7RJLBGn0iaenYp4ibO9lmpOKxEt2YKUy0vC/\
JJloZVaEKvZrepoU4OVygvbGl5lJ/LLmPwyZ1vDKC8d1mmzZAgdL2o0UmUINvKcv+N1iqcQqURsW/\
bX5z/bzdDVDvUVbFmWfgJie33hN8ctFbCWW71hL7bUcoWgjtSVaRFsd5t1Gl2KNWtOYJtSg4KNzAa2\
SdgGNUg898PC6vDLx1+r4XxOZpuexBq/tZirxtzOc6FEFZnPmuevhTWszc9rg5a6+lsTf2yjP5eND+\
74TtlF7I7fpJMeVVuCO57HaDve8f/XmDv+auhOdc9K3p4Sd91fY+66c+2prvexu9z/9fkbTb3h33c+\
KDPy6/H7aXSSH45Xe267Rtyffqrq4/lT/+v9PJ5/99arPe/H7fdcwe/50W6/v3j/\
xQ30P54XAn3vwj3oZqQB65b+e3kRqlCFqhpVM+I5ZjlLToYqVANTrVQ+50+/UO1I9XPn/Uq/\
796bpMNzYVehq5mGKlQDUx2Zk9WoLky/V6mu/k6g4VTNyOdMbgP2pNX+AjfkNLWFqIAjZMurk1WJx+\
GCWd3Nq/lnq/lZDteWfmXVjDTi+YfI+SUwVAdSNSOV1nUKl8Cf0CmBe1mF4LykjNXjmwSrmx/\
jPlQyS12sY7XSdLWXVTPSsHELsJrVSdpSpVAyY09tajPOkbuONGacjc8rAkEyI1ZXZEYK1jPavj8vV\
NfW/1CJcz3bnxyuxI8bnJRBzYjEUqgZoYvUjghhlnb6R4SED82N3AwI9M8LA0IPsxFRBzoZXQI6VKE\
amOrIKXEIqqnSL1Q7Um3QIKsWokpWheoJqpVmumpUWcC9S9WMFHgSp7zVCATTb0PE6huzVem8ymLPa\
avDn8QRplpptmpGWOypONed+\
cidRAf5ClWJzf1QhWotqvNzsgR0qEI1MNVJM11dqqnSL1Q7Um3QyJpVJWa6UIVqYKqT1nrIqlCNS3V\
lVfzuvUnUnsqF6hmqYZ6rff24bIKF1bBVqBmhiYu2GNqYMX5eiDa0TdM2ctJHbkMb2mixoA1tK7Q9H\
K9OrW1hEkQb2orN21KVnBttvz0vLKXNjFTaAoMXvNz10rg/p3thzUu6msOLmJdYfUE1L+\
SX0V7UTk9OetI5+QUvOfJLKi/kl2peps/\
3azbSCntpVDB7XvrTMCO63WgY3K7Hoh49ZEYaFcyHqW7ZSU2b24sZkVgrNSPsIsJqBatmhHMOvBdiF\
at5q9gQVlMl4Hw7mKZbNSMNG7cA56+B0Ya2cNomVbFoQ9tabRKrD/\
e80MpBG9pi5DaaMfRYymob2WNR0xY1CZqRxs2Xb13e8+QJHU0QZcxtZqRx4+\
when3h7iziam4T1jbpvAGeyWTWF8OqGZF4ovOKNtYP7iBKct4A2i5oMyOsH6ANbbO08TQplaSytgTP\
PjBvI7fl1WZGJNYP7mWn9LA2eWultiIdzSo7osufDp65DsXq8Y8JZrX8aceZrRapYkftgpHo0KANbW\
hj9QFtP/6L1KEOL54OzUqC7967hP6OAEszEnqH5wCre9qEZ33ktjuIqp2EiRfWxqVrwVQzLzNy4RGg\
sNroc6ANbdSCaPvxX0TbeW1mhJ0oFWFtpl9xtHnuhwYs1qdfItLRZkYa+VdMVtc+\
R01tZqT8mtd0bY3PC23S2hI8A1Aqt6EtsrbyZ1kG08bpemgLrC1/HYq2KNr2vAhXkkm9UEn++\
8LVu0E4KSGgF91aEC+jqzm8ZPIyvJrDi4KX/NUcXoZ48U9q9hCFnf1EuOPJL3hR8UJ+\
wYuyFzPyOP4xtxClyi+pUokZObdnb9CTwO6vhfDcD/1h3Zv9qGWn/\
onIjEg8JuKvBcVcvr5QZ1dEaqshMqPYYyLMvNCGthiZEW1oe1N+\
UitqQyRXyTmnS3L1ywDne5FYtaIWxAteqObyeVldzS33kvWEwKjVXARYZuRcD18sO92bErm19Te0Qa\
PphWouWzWHl05eqObw0s+LGXkc/5hbiFLll1SphHrsqhe60RVTyWUv5/YgXT187/WFno+\
5PywzEmzt5917lzS20jbSKlYFrZ7Lbf2tZvkOuiteRm49NyONWAaicXOn4V4K1IK3shP5JWd+\
WVPiheg14CWyl++nvLx7GSws3Dwfihvbl4+/9U8OV2H3P+wWcz89/+\
yXCknPm7zVVNyAbb3a837cqH/2/ovn9Lv/RXeYuPCUCBGBiHA6IjR+m+\
kRwbM6TUQgIihFhJ8dr5aMCJ/\
4qRE2FyaNCH89LyQivLywXER4feHfnneBUkCgRCAgRAsID8erCQhnAkJ/+2bE8+Bf0oDwx/\
PCegHhm+PmbjhP0BygmIcqVENQ3SRmzZwMVajepBprOm1GPE+\
jkFXPCxx52BpUS1L1bH7sQDVL8wqqUE1ONUtWlSiAV3/\
5HVTnUX19oXj7GKlIvSn14Xg1Um9L7Z98A0ql/K0j1YwE6/+\
GqZNJqjeompHPFscG7Emr91iyMKqNaGRfaNB326TWFna2uUlwWI1lNV8Re25f4fvxzdSgmmATw1CqW\
ZZbmG+Gpxo2q7Iy6v1ooJqD6sPx6nJU+6s0I2y4h2pVquZ/\
Sjx7Oyn9QhWqMajqHqUTu1LmuVaozqDK2uiy9GsQN5rz1dZ6zMiFAyY33EtLx2oUq2Hq50FnSFxIyv\
dU5p+smpEsy7ISU90wG5agenihzj5eM8JST8UCWEdq2Pr39YW/OP4UTHR/vAE+\
DHfjy0YpnJcpvSNAJyVDldI7tlTdfpbYIpMZaRj64r1JdKNEgp3PJPQoCf0fzwuBDvRb0FmLph4gTA\
wIEwker6AeiFIPiH2xEtA31+hApz1QtxwQW0OfFCU22k9Cv2ea56iO3/\
jqVDtyfQxtxz8mgraiFTDa0EZbKngdWmhBOYS2sFNGfxJMr20zzSMzYnXnLtGwGmvOmCUzltfWSBF7\
2tTq0JpeyG2y2ro+bKuhjR6L9y/\
Okz1oo8eiWUmy1pfJqhkJu8kvQYcmYGZEm8NLwh5LAm0BeyzUoQ4vCbXR0YxXh6ayakYunJFWymrjd\
sKqoFWxEx1OWr26OfxeXl3Y33l9IYevnKG6sXmS5WuBLHxA9aiI9c8jsUp7J5o2M0Iz9Q1tfm2DylD\
3IUSeT/QWrNcXXn0cUSO1SWQxM7JNtQ/Hm8wnMGAZCtXRVMXX/\
j0TWKSekfrb88JgUrsVoY1K2S3w3ftJ5acaBlZmL6MmbWG9SFSh5bysnrTFPkMmbIeksT45fcpXbnY\
H1clUw67IS+\
RFM9KIeVAVqEIrn0tR3gtdDryc8CLRp1hZCuIFLye8qE2dqMfwQqOCriBeOnoJ2y2QqObwEs9L1vN/\
0t/xZqT6Nvjh31eYYf6i1h+LtfQTUdvq7IS241fTLaCaw4vQ/\
CVsdlrjpWY1Z0YejldLdgskslMEWKPKPrQV0iaR2yJoc8PaTKAGaBt0Do74Fy92sxq2j05mjJcZsXr\
8frJaJa/Gy6tzeiwrre5pW9hjiXDHm5FG/pVMWfF7+\
HipXgviBS93vejuyBCrx4TmTrG9XD2xV8NLpflLljN3a3oxI7F2lOMFL/\
1absHyS6X5S5Z67NZhD2bkJwcDnWP7zEisHUySsAKexjdKoGyrIQRVsP34cX3owksWL5lLwRBeiiSi\
2Rv+wnoxI42pnBvRu/eGiKotP6xNihqg7Z/PCzW+M6RDhSe0A+nLx9+6EYwaEUGi+\
WhGRnZYzEhjYe2r95bvkKk9P+ZcQPH8iwGPavp/nhcST15eSDzZjEyPJ+Z/Nn7211M/\
u0M0atwCRKMz0ej780Ki0csLiUabka7R6GpE6I/\
fjHh6eUkjAvMdIsKMiKBWYQyNJ43bgnhCPCGemJGRO4ZPBh76J1rx5H+\
fFxJPXl5IPNmMTH8C4SO8tPbb0D6JHIxonxCMZgSj/\
JMlydDBdIeIMCMiPI7fT4TpztD2SeF2LNMd4olUPIkw3RkajOjlEoyUg5HEsV1mZNLelUYMppcrGE/\
YC0c80Y8nJ2dQNHODRqNBx4USjYhGgyOCJH4J08xYMD3DtFqNIBkREjyrTjwhnpyOJyPP8zsZeOiAa\
MUTlneIJ1Lx5PWFOss7ZoQGSMdgxG42gtGMYMRkaUnoYLqTMyI8HK8Wb59cme6MXPDtHxHMSOHdbCz\
4Ek/040n++sSMFN7OxnyHaKQajUYe7SY535GICNQnRAT9iJC/PulfipgRFpuJRnmjUYLFZrovY+\
IJi83EE6l48vpCncVmmi9jghHNlwDB6Kvj1VmmWv1DhxnpumkuaURgukNEqBMRGnUV053b8YTn+\
Ygn2eJJ9QUaagRMS5k2IxJrMWak6974pDUCC77EE+KJ1IylcE+UaEQ0Uo1Gnu32Yasb+\
idEI6IR0ehyNBp5KAK10b/o/BCNhKORZ7N+ltqoQ+CRiCfsPyGerI0nbF3TighUGKcjwusLvz3/\
Rq4o0biwESXUvn4jWNWxcGrDLIYYQ4wJEWPM/\
5RYmCLGvIoxzGyIMZyDPbVkCRglqESIEl2iRGMaorYbhtnOvBjzj+\
eFxJiXFxJjFseY1xeKP4RMiCHEEGJ6hZjH8fupGWKYKTFTihti1I7KD7Y3jpkSMYYYQ4w5jjGbYkaz\
jiHG/It1IWKM9w5jXUg2nFCJECViRAmhg2iZ7WhVIjRtiTHyMeb1heJNW0IMZUzcEPNwvFp8snOvod\
K/jOlfsZiRwgckEGOIMTFjzID5U4R2DDGGGEOMGRpjgj0wFKFvQzuGGBMjxtCOoYyhjNlcGDvEpD6B\
xR1iOiwg8X0f3j8k+\
1uIMWljTIhZUeYoQSVClCBKaNYxxBhiDDFmfoyROE2b2Q4xhhhDjJlUx0zf0BswxtBRIcZEijES5/\
DfixIBz83me5aJEnpRItViL86DOP/1+RudVHkP4J6re/nT/M/yDcjMXQRMjzNtRtQOO5tUj387/\
jHnIgKmnaaZtWN67Ry7Q5ZvhA4iAlmeiDAzIuhMk81II0pkNk2WL2l60rctdK3chRbhiAhEBCLClYj\
gaQNS9xMRiAjLI8Lj+\
P1EqBGGzhoK7xokIhARYtYI9BGICIEjgtrJmUK7fpk1aEUEVguICHcjgk6W78/\
XjDTijo5psnxJ00Jn8JPliQhEhOURgU6A9w6gRiAijIgIDYHTI0KCTkD/\
iGBG6A0SEYgIAyLCyJ3E1AhEBCICfQRqBO9HQ0QgIpyICAl2HVIjjIkIrB9OiQgSp3eMMj3zQIGuyw\
pkeUxjernpSd+\
2ULjuJ8sTEfQiApU7WR7To0yrneE7ckOQGeF5ISICESFERBh5oAB1PxGBiBDiDO5JEYFZw7/\
oBBARop63PanExzSmlU2bkZE7/zpEBPI0lTumT5oeuVOHyp2IQESIFhEex+9HLCJQ939eODwi/\
PW8sHxEMCONT+8zTLwfX7gXJvpHBDPy6/H7SbjpX6ceEIf+j+eFQH8Devjn/cJOG8TDxP8+\
LyRMvBEmJoeJk0VClp1H5YIMkw6CzJAgU67lIA6dSQfQb0BXqweGhonCWwyZdBAm3iasXpqRz2ikFm\
SYdFCLEGTkgoxamIgQEcxImAVRahHCxNuEfRMhahEmPAQZgkyKIKO7ykIlMybIsMoSKsi4n756PTv5\
6fnuU9QiOvrFodPZAHqiesCMjDzVrVyY+ON5IWHirWSYUIPewXRSqpTu4amaEaGvV/H8GHIy0IF+\
BbrQdyQAHehAHwX9cfx++i8M9ofe37QZKbzlGehA79OMkzhqldQPdBHoZqRBw63/3fvZa/\
TsOTlhRUZneQ3ok6FzcoL3g9UJE+zpI0wsCxMniwQeYgoaZJh0EGSGBBmd/\
oAZKdxGZNIB9BvQ1eqBoWGi8INEhIniYcKM5NpmxLSBaQNhIneY6FpNAP1f7PEH+\
tsY6DqFfxaq5GSoPkemf2VTo/hmYZA5OtCDQTcjk54QYI5OPUCYyB0mmKMDHehC0Aek+Qgz/\
IARAehAf448jt/PnBl+f6pmhM06QAf6rCcGR87wh4aJwpt1qAcIE4JhQrzwBzrQgS633abmDJ/CH+\
gq0AfMBggTQwoHwsS6MNFIjHPChDsimBGho0I4I3DKtIEwQZiYHCY8Z4xx0IhWmOCgEcLEsjChNukw\
I+xGpBYhyGgEGbUwESEimJHGjaYTJnjesHiYAHqn1M+iJFRnUB1+\
BsCV0p02IqU70INBNyMjv6jEjDDDpx4gTOQOEzxvCHSgj4LeEMhBI5GhU/\
gDfQZ0M8JBI94PVidMUA8QJgTDBIU/0IEuBH1Amq+5tMfzBUCfBv1x/\
H4iFP4RoJuRMJt1qAcIE4Jholw9AHSgZ4M+fWkvAnTOHwB6XugDZgOEiSGFA/\
XAujDRYDknTLgjghnRPX+gA/RYfqkHgK4KPVbhb0YKn1fMCQKEiWVhIv+\
0wYwUPu2YIEOQmRxkOBvR+y+\
ypEmQyRtkFj6tyJQF6EAXgU494P0X2bsA9GzQe6X5mtDZuwD0sdDNiND5A5KFf+\
E2IvUAYUIwTIjXAwGhUw8AfTL0xhZOsXqgf+o3I3T8CRPhwoTEaUZDC//CHX/\
qAaDPgG5GYj3UbEboDxAmCBNKYYL+\
ANCBHhx69f5Ah4gAdKDngC6e0VdDZwcA0CNBP1nPs1FoXpjgdEPCxIsw0UjUNRuB/\
aGbERYGCROEibSNQJ4QADrQc20cliz8gQ70HNDLZXQagUDPC/\
1kPU8jcF6Y4BhTmTDx1fHqLCcK9TdtRhox5hz0WH6pB4BeB3pjKnEro5uRwk8IcMIgYWJGmNidNiyc\
IZiRxqdNkCHIEGQIMveCTNcpCw8x7QQZOhsEmRJBJlULk84G0PWh93qIKcKUpUOYkKgHmHQQJoqHiZ\
GTjv7VhBkJs2GaWoQgUzzIjFyjyTJloTdBmBgSJgLupDIjXbuV1ANAB7om9JFrnxGnDX88LyRMvBEm\
ioUJSneoRqd6bifk1ccazQg7Ib1/SHIy0MdCNyO6TztlpkpOhmpMqpMyOtCBXha6xNZfim+\
gA70AdDMyfbsN0IFeAbralpdY++\
qADnSgx5ijR6jx6ZsD3Scwwmq00HSc3WlQHUvVjDTu7ltnBN6LCAtzshkp/\
CQ9GZ0wsTZMZHkWnowO1RRUzYhE152MTpggTBAmGmHCjEw/\
MiNgmKBnT5goESbEpw18HSjQs0GXWNpbCN2MhHlMlTBBmKgYJlZOG2hCEiYIE9HCBBuF2vGE7gJhYk\
iYCLjNKPW0AehAB/p/\
jUxff2SjENCBnvAYK4pvqN6g2pisrt7Tx5P0FN9ArwfdjPAkfRs6XXegz4BuRiSO0Aox9SZMECYIEy\
vDhBlh6y/TBsKEXJiQWMO/B3114UA9AHSgy9cDq8PEhVN9CBOEieJhIsEpf8PnF+\
wAIEwMCRMRdgAsbAUww4cqVEOe8sdWH6BPg96oqWue8icJnYwO9HDQmWXfSdRu6DTjgD4DuhmRWMNf\
CN2MhHnujjBBmKgYJsxIgqU9tvoQJrKFCYnDQNWgs9UH6ECnHugaJtjqQ5ggTBRsQrLVhzARM0wE3D\
8wsxXAuTxQhepKqmzWgeoMqo/j9yO2ht+fqhmZviuPxTmgp4BuRiQW5yZldNbwCROECcLEbjWR7+\
Rdpg2EiclhQqJnv7Ca6FA4UA8AHegF6wHW8AkThIloYYJHgwkThImbYULiVJ9J0wadHQDUA0AHuiZ0\
MzJ9WYI2ImGCMKEZJkYW/tQD7Qu/PX/1Xe0nofc3bUYa70ftOE/\
zP3XXGjNv3aceIEzMCBMhoPdP8wGhUw8A/Tky/Zm/EGGCeoB6gDBxL0yEgL562i+xn5B6AOhvq/\
YPFA0TAesBwgRhYnKYCNZGpJogTBAmRMJE0i2KYdsQhIm1YcKMNGjcih3uMHGykfCT49fOVU2k0k8T\
kjCxIEyEgE53gXpgKfRGdz8C9Cv1QLAmJPUA9QBhgnrg80LaiEAfAf3heLU49AL1ANMGwgRhYn6YCN\
ZGpJogTBAmRMIEi5JaZQfdBZkwIfFI9PwwsaZwEIdOPQD0bNB1U3+\
5k9AIE4QJwsRBmDAj078dMWCYYNpAmFjWXYhQTXQoHCSgUw8AvSJ0M9KoTyJ0F4a3EfkKVsLEkDCRZ\
WlAJ6NTuhenakYaU938h6Bm7viTk4E+\
BHqqnCxBlZwM1efI9POK1aBnnicDHejPkUkHkeru081cfAMd6JOhS6yjq0EnowN9GvTH8fvJn9GZow\
Md6AUy+kLoZHSgZ4Ou24zrD33hZJ4FshfQzUijuPwwbvS7od8z7d52MgnbniEzwrYxim+\
o7mbVYEtcDejfjn8M0IFeFXqwzjfQgQ504XnySOj9TZuRRugAOtCBPql0j5C8zUgjdAC9LHQzkuCLK\
66EiYaNVCdE6UDnmXCgT4buqQc6POrNDJ96gDChHiZ0FrjNCDN8oFeFbkZGdvzJ6EAHegHoZqTrDL/\
csypAB7pyx5/SHehALwB9ZUbvX+\
MHhE7Pfh30Rqk8B7rbtBm517P3bNahZ68VJqgHCBNDwoR4RmezDtBrQTcjIx/\
HIaMDHegFoJsRevZAB/pK6I/j9xO1Z0/pDnSgz4K+\
MqOLhYk10OnZr4PegDUHutu0GdHt2feHbkYKr+ETJggTk8PEyMdxItQDTBsIE+\
HChBmR6PhTDwAd6HGhm5EE/QGgAz0wdInn7ijdgQ70uNBzZfSAHX+\
gr4Mu8dUTbtNm5EIrr4NpHapkdKDngH6Oqvh3VJgRmnFAB3oDuhnpdcz1nJ22QAc60ONCNyPTn7wBO\
tArQO91nn3UZ2fMCHN0oAM9bUan6w50oM+HPrKVl2Uyzxc+A12q+\
J4zoY5YfEMVqnmompHpLXLKZ6iOpWpGpj9YwhIX0IEO9M8LG/NklriADnQ/9OkPlrDEBXSgA/\
3zQrWMzhwd6IGhP47fjxj0hVU6GR3oQI8L3Yzk67r/83kh0N92oJv/+W3vfzYemtyT3h+\
1GWm8H41jXnrteclf0OsUBN+\
fFxIn3ogTjldPihMBO3zi0v98Xoj0N6Q7Xh1wI00Wq1TvWP0YmXSkU6+\
HTane58UJqnfihGKcoHrvLZ3qHeljpItX7/\
TesRrZ6sPxavHqvb90M1J4wzzVO3FCMU6IVwRIRzrS9VbZqP2RHk76wlPWT1oVP8+\
5XPVOR6669AGAycpYxWqgfWpde2rkVSrobFbXPDe6m74/kutJq1TQZGWkR9p/\
QlbGKlbX96BjrUpjFat1rU6f7UYoltkrls6qGWmkJzfgd+\
9dUmq1iSc96IoRJ5LHCZ706C2d6h3pY6SLrysHtEr1Xt2qGcm10kX1Tk4nTqSIE9Tf5PQgVhs25lid\
P9Pm7BXvB6sTJ+jIEScU4wQdud7Sqd6RXrIjx3o6VsNZNSMjnxNxF+\
ob7ielU72T04kT2eIE9Tc5PYjVh+PVYevvezNtnd2wZoTz1IgTxAmpOCE+\
y0c60pGutxs2woSeeTrSV0hPVb1nycrM0xda/ep4dZas3B+1GRl5xIsZKTxPJ6cTJxbHCXehXr3+\
JqdjVbGntuYwVXI6cYI4QZzYnzlM36BDnCBOECemnXcTdXu9GWmEKOIEcYI4UbaeCNifYCcAcWJMnF\
hTEcyZJESsCFg1QPrtvr/4+mCWWT5WsRq0/i5XQf/9eSFW37CqoG1hCmW+\
irbB2szIyOdOyauLi2VqYKSPkV4uKw+\
3SlbG6seIxDnOITpTZGWkI33Y3nPxCpq5MlZzWDUjEntK1aSTlZEeVHqWubJO+\
sYqVj9GHsfvJ0IFvbCvRQWN1RxWQ1TQC6XTwUZ6Oum668qZ6++/nhci/W1H+utXf3v+\
PYJDd5s2IwkejMri9/WFm+K9MPTdx1U22fv1q399/j1OQu9v2ow0BDYyeiO+9crojR+T6ugknacl/\
vG8EOhvQJcp3Ts8wdz4bQgTZ8LE/z4vJEy8ESYmh4mTRQLHJAQNMkw6CDJDgoxOf8+\
MNH7DzNCZdAD9BnS1emBomCh8rithgjDxNmJj3utJR9cmJL2JKWGi8HGNhInNyJqnan5x/\
CFpTUSOMbQmiDE3Ykz+GYtkRGDOAfQb0B+OV4vPOYa2Jgp3MJlzECZmhIkIc46hMYb2JzGGGDP/\
qQpmLEviCWFCP0yYkUYr4FbscIeJk12IDs9ksEri/\
WB1qglmLISJGWEiwozFjLBK0jHGsEpCjLkRY5hzLIkIQAf6WehmZOTjIMwaFmd0mgtAnwF9QOqn8J8\
XJqgHCBM3wgSFf5SIAHSgv+ltj7paDxSBfiGjFz7TEeibkZHQX1+\
os1xQJEpcKAdoD6yLEg2Vc6LEyRJffO9Bf+hmhN3ShAnCxNAwUbOYMCPslibGEGNmlSLslvb+\
izp9DRqYxcOEGZHYucCcg3oA6HGhD0j9TBvmhQnqAcLE5DDR6xttKPypB4AeAvqAIoH+\
wJDCgX0PhInnSPXDJIkSr6IEX4ezLkp8dbw64WKDRN1gRkY+P2FGCncwCTIEmeJBZuSznGaE/\
idBhiCTO8ikmrLQ/wS6PvReCx0RqoksYYJ6gDAxJEwE7FaaEfE2BPUA0G8sdEzfCBnhEJc4+\
tlGSZggTNBGXBgmmDYQJtaGia7TBuoBoAM9F/RJ9UAW6BT+QJ8B3YxI7D6g8CdMECYIE/\
5qYvpJ0gHDBNMGwkSJMJFq/wAHRANdH7rENqPY0Cn8gQ50+\
Tbi6jBxoR7443khYeKNMNExTATcTyie0SndoQrV/\
xrJt9hP6Q7058jIM07MiFrPntKdVh5hwh8mHsfvR2zrb+V6gMIf6KLQ1eqBcjN8Cn+gA71WPUB/\
4EaYeH3ht+evvhsrToaJ/hHBjDTeT66lPab9t/\
VTTRAm9MNEiBKDMEF3gTBxL0yEgB6maUA9APQZ0IMtKzJtmBcm+IYVwsSMMPH6wl9+/\
OuqFRNECYoJooQZeTheLV5M9K8bzEi+\
FQiKCcKEVJgIW0zQmaCYmB8lzEijxL8VOtxRwh0QzEjj16YzkS5MUEwQJmaEibDFBFGCYoIoYUZGbn\
tw499op5ggTBQPE41OQKpiYtKco39EMCM0MAkThImhYSLsnKN/\
1REwSlBMFI8SueYcFBNjwgRbrQkTM8JE2DlHFujUA+\
ugSzzIHbe5MGdVgnqAMEGYqBomzMj0NY2AYYJpQ/EwMWna0H+\
GAHSgA10Oulo9APQ60K8e1XZPpUbxrXs8ihlpnLfXP1FnnuEX/nqVLNDVqPZXaUYa+DNT/\
f15IVT3LlxIlbMJ02EjLwpgmz/bnESVEhaqaanmOroLqlBNS/Vx/\
H6KnrqLaaheoWpGyj9nSlYlq0JVjeomtU7NqlCFajKqk8rn6VRrpl+\
odqTaoJEqqy7EZkYKr4xCFaoVsypUobqU6qSlngRUI6RfqHakKrFd/\
14JG2EJ1YwUfk4XqlCV30PIXBWqtaiaEd3dDlCFKlTVqE4qn6EK1cBUe23XD0s1QvqFKlT1qPK0XDv\
9QjU8VTOy5mQm5qoUwFBdSTXgQzSpTUM1E9WRWyCYq86mSlZNTPVx/H7EqJJVT1FN/\
z1oZuTz09uAPWm1P0sz0ng/GpuAOe/F+2nrTHX/fF6IdKR/XthBOs+79rZKVj6+\
7YJZ5WinvQuRTlZG+jDpZGWsYlWprzW9XVX40R4q6OPPHquzK+\
ih0hM0psnKSNeSrrMEhVWs1rU6crVpktXVCRirWJWxKp5XV1u9sIsDq8e3XX+\
r7ud79mCZkcYb19iHwUM/5FWsdrN6chqqc75FOat/f16I1bBWQ2ijO0RmFNFmRtY8pLOL+\
oPcSW1UsVgtYXVkf2eS1f4szUjhvRBUsceffSqrA8pdqli0oY1Vys8LdVY+\
2Od3fNvtaTMjjZvWTfDd+/\
Fp9GJ5Usb7werkVWacx3cT0q9KZ92kt1Wy8vFtF8GqGVlzBOKoPjBZmdku0kW6yMx2qYHRRh84gdVN\
CsXq8W3XsNqwMcfqpPnqQm1mpPAKKfPV488eq/HzqhnhaXGkI72zdPYDYxWr663yBCqdKax2s8p+\
YFmCrNlgNe98FW1oi6yN/cAr6lA6uQ4v4trMSIKdR0Or2MKdXPLq8WePdNm8GlAb/\
R2HF7RtRqiBV6AmMx7fdsGsTj+\
FBW1kRrSNzYwJerERrG4yI92h49uuYfWr49VZdhT0Z2lGRj6CZkYKr3Ei/fizR/\
oc6SMPHTQjhfvA1N/Hnz3SHdKvbgicJD2LVbLy8U2C1c2rxY/tJisjHenJpJuR6UfFBJRO/\
X18kyBdR3r1/jdWj287rO5Z7bWLo/Bhi1TQWK1jdWUFvVo6zywgvaT06f3vCNLZmYl0p/\
Q1FXSYFhadKbTV1mZG8m3sIjMef6RhrabacSWOyJ0Z0ebwkkWb2pwx/\
6yPOjSdNjMicSbFlczIbgYyI1YnWF2TGQNqIzM6vKBtM0IVS4cGq0pWA3ZTxbWRGR1e4mibfoZL2G5\
qwMyI1eObBKt7VazEsy7lrFLFHt92waw+jt+\
PWF6NXcXS30FbbW1mJN8OHKwef6RYjVXFhsmrWMVq8XWTzG2kP54XZrX6+sJvz9/oJNX+\
Ks1II3T034ROtlycLV9fuJmuQjU81bgVMFShOpSqGWnQuOV3UlaFKlShGnzfkOcvvqdyUwVDFaoCVC\
XaSpOyav8EakZ4hBOqUBUugHnK5QzVSqs1n3eY+\
Z8XVmv6szQjIfpKjac1aQFjNYVVjczYa220UdlyHCZWk1k1IxJPuWzSI1axitW5Vewkq/\
1ZmpGGfqxild7SgKnpygSMVawmshpwJ2HqBFzp2dNSVjnJj8yItgHazIhEbymE1YCZEavHN0llqwGr\
2Cws95IrVnNZfRy/\
H7G8yozzFODyM87GR7pntT9LM6K780gtXeogen0hM060XdNmRkbuPKK0JTOqWFXLbRH2I4gjIjMO1G\
ZGGiniVrrE6uZCMiNWoz+v7WZpRnrt/iEznsmMaHN4iagtf24LqI061OFFfO1iZW4LuycgoFUy4/\
FNglWHVc4oIDOiTf6p6YVW6dBgNZHVLLvl0Ia2ftrMSKNjlH6/m7i2fzwvTKPN8/f/\
wLfPsiHwy8ef8P34wj2q/VWakXsbcEYeNWtGPIfidXia+W/HP6Y/\
6oCV7esLN9NVwgRhYnKYaPjtFSamn32bOUz87/\
NCwsQbYWJymDhZYgyfuZsRnkntGGTyncRNkHn56plBRrxFd860BFWmDVC9QVUto0tC373R/\
ua40QgThAm9MNGY9gdrQtJd6Bgm/vm8kDDxRphYsaz4i+\
MPSXMhcoz563khMeaNGMOMJUZEADrQ9U8eGTnnkIQukdGZNQB9BvQIswbJKEEDkxhDjDlbTOjue4gQ\
ZJhzlAgTZqQxmb8VO66EiZHbo9xUzQgrFdQDQA8GfUDqb4QJFhuoBwgTucMEBwMAHehC0AekeWb4Qy\
LC9+eFQH+rDv1x/\
H5YbCgbJWgPrIsSDZURygG19kAE6GaEVUXCBGFiP0ywquj9F3WqCeYchInnSPXHIogSr6IExcS6KKF\
2JuP0vQe9Vh9jbVKIOOfgcBXCxNowEWH1UYIqi4pQjUk1bEZfA53SHegzoJsR3ZYfpTthgjBBmNitJ\
jjznUYgYUIuTHiOcp8ZJhJMOoaHCRqBhIkhYaLmGiAZfQbV1xd+e/7qu15PUu2v0ozcO30gWEYnUd/\
W//pC+gOECZUwYf6nRNOAMPEqTLCsSJi4ESZCQI9QOFAPAH0adKFvXWDaoFUP8HgBYWJGmHh9ofjjB\
UQJogRRwow8HK8uFyUiFB1MOYgSKaKEGQnWgowQJvpXHYSJtWHCjKidoiTxrOJG+\
0noZoTORMdqgpUKwsSMMDGgcKC5APQY0BtlOtALFf5ATww99abjq4V/0Rof6EBPAX1ARk+1gDgc+u/\
PC+tBv/og0D2Ve9jUCmAzwhO7HbEVfmavw1N3RVtajWcaU6U7qEJ1BNXH8fsJS7Vm+\
oVqR6oNGmTVQlTJqlA9QXXSQylQJatGoyrRw3Vje31hueUWMxLmYEmo1qFqRqovmEAVqlC9lJMbXsR\
yMlShWpYqC7Bt01AtSVXt2OIEWZW2ElQrUI3VlCKrQvUSVTOyZrs+\
bSXmqlBNTTVXAQxVqJ6guubAPagyV4XqSaqP4/cjRjWCypWV8obq358XZqVqRj7/\
1huwJ632Z2lGLp89p7MIE4Hgmho2/WGyZbQl/\
E4qKtuO0v98Xoh0pH9e2EF6wM6wuFVq4OPbrrJVauDe2qiBj+/PYNpyfcESNTDSkT6/\
DzxJegTUZiTMNgpmu8efFNKvSqf+xipW11ud3pmKYHX46ixWj2+7/lbd+/\
b3YJmRxhvXmO3yiBx5Fas3rX4iGgCYFZ8hVlnxOb4/I1gNoS1CCiUzltBmRtY8J7OL+\
oPcSW1UsWRGrMbYY4g2tAXRlmA3A9rQFkTb4/j9hNUWoeRk94+\
gNjMi8U0w9zo0albNCPv86O8gXV46Kx+\
9rVIDH992Ya2q1cBoowZOoc2M5Fo3oQYmryJdRDp5lRlnWW2P4/\
dDHzgyamrg49uuYbVhY45Vze5QZqtmhKdAkV5cOntysYrV9VZ5CnRKAqa3VMMqNbBgZmS+\
6vAirs2MJFiziWA14nyVvHr8SSGdvMqME23TtZ2ccZargYenUKwe33bBrGZ9qg2rzFfvWv3qeHWWTm\
5/lmakoV/MasT5Kln5+JNC+\
hzp5Q5cwSpWV1i9upQaNiuTV7Fa12q5vHphLwSz3eObBKubV4sfEMpsF+lITybdjCR4yJb6G+\
mC0nutDEfN6Wv6WmTl49sOq7JWc2VlnjpA+jLpa/\
JqBJbsRUYb2npoG9mEQpvDS0Rt7Hq6mLJ4zgZtXbSZEYlebDltdFMdXsS1mRGJ51eL9liwitUSVtl5\
xJwRqxOsUsWSGdHWV5sZkVhnVLNKZsTqMqs11y5GplC0ObzE0TbybIb+\
c0Y1RDzHiba82sxIgnVG6lCs6ltl1kdmRNuwDg17AsiMWL1p9XH8fsSq2LAFK/vd0LZMG/\
1QpzbqUIcXtG1GdOvQVFY5Vxqrt63qrupHsHp1cvnH88KsVl9f+O35G52k2l+\
lGWmEjv4PJJItF2fL1xduSmCohqcatwKGKlSHUjUjDRq3/E7KqlCFKlSD72r1/\
MX3VG6qYKhCVYCqRFtpUlbtn0DNSIJNelCFqgjVAQVwql1DUIWqHlXdxZqAazBuqpUWVj+\
TgfmfFxZW+7M0IyFawI0jelitGZJWsXp82/\
W3miszNiahCc7d0vkSokpbeYNZXdiINSOcnEVmTKbNjEg8Lt3NKpkRq3mtjpwzTrIagaUZacQTrEa2\
akYaWdAN+N37OWvMV6d3h8irWL1rtZEFsdrJqlhWxmpAq5VWSFOlUGpgrGK1bBOKVResXrO68MAhMi\
Pa0DZAG7kNbWe0NW6SPW39YZmR6ecq0KFBG9oG5DYzMnKvnRoiKkm09dNmRqbv/\
kHbGW3fnxeiLYO2h+PV7N+hQ4N0pI/Kq2JW12grv1KItr0L1WacEawOT6FYPb7t+\
luVXJfn6a7jC6lisTrX6srMiDa0iWgzIwmepUQb2oJom95jqdlNRVsUbWak0vOM5Da0oS1GbkMbHc0\
U2qhDPy/MjBqrx3dTw2rDxsLMmKsfilWsprBqRrJ2U7GK1btWdZ9IXLgnwM3SjPA8I/\
NVrMawyladNmo6ucc3CVYdVgOeV7UmM6LN4aWoNvfUlCMByG1ltJmRRr9pTn8Hba+\
05Zv17T4muoFl/ueFM6P6wzIj956R+sXx6g7PSDV+\
TKrykh0Fka2akUYmmp4ZhayWS5esfGhblahiJ3VoBlgtnIDJqyWtxs2rha2SV6tbHdkdCmE1c7H8x/\
PCrFZfX/jt+RsFp0oJ/\
HlhQIGvL0yyxHkvMd6DlcvLHgMzkmAHnU4jF219tE2a9LlhbTIP2tC2TJtaJalmFZZjWKLN8eqw2mi\
SrM13mwSXQZvEgVOT5m3zK8mGfmQVqyQTPDycq8cCy1csy2uTqCTVMiNJcIy2354Xoq2yNlbM6tSCj\
bC454WZ1zEDM0KzsOPM6/fnheraPGHxi/cT/fLxR3g/\
vpkWUk11RpoZaQTHzNjC7NvKjM2MTNrQHJZqI9NCFarJqP58/GPEqPZXaUYa+\
KEK1X2qIw8eNSOx1g7IqlDVo9pIdzWpklWhevcZI4kv2chPlawK1RRU5890G14i7DWFKlSXUp1UPie\
gGiH9QrUj1QaNOVTzF8DMVaGagioF8OeFAU87hmpJqpOWeqBKARyNqu6u9zlPifR3ZUZG7iGkAIaqM\
tUBc9UICRSqUIWqGlUzMn0BFqpQHUG113Z9qA5Mv1CFagWq+Z6Wg2pJqr2erBGjmqv/\
RFbNRtWMrDkdVpyqmkDmqlCF6sq5KlSheoLqyC0QUHVcSAEMVR/Vkdv1I1BNPVcN8/2VV6makc+/\
9QbsSav9WZqRxvtRawFPz5b5OrtYxeqh1c8EbP5n0p0RWWarWD2+P0tZTbreGjYBb6x+\
f16I1bBWzQjHk768BbL0m8jKSNeSLp6VA1olKx/fdlg9rr8jZOX+CdiMhNmEQVY+/\
qSQflW6eFYO2NciKx/\
fdsGscuj4y1uAuTLSkT5CunhWxipWS1itPlfugBqrWJWxKp5XV1tlZbi61UkHj8ea7fa3akboQSO9u\
PRyWRmrWBW0Gmu/\
lmQFjVWsylgtl1d5FjCdVfdTB3uwzEjjjafKjGaEZwGxWtbqyWlolueLsIrVIFZ5btf7L9JbwqqgVZ\
7b1UrAG6t/f16I1YVWzYjQ83g681U1RFczI9qOb7us2tglSB2KtkUHlu6Wux/\
l5HJtZqRwL5bMePzZp7JqRhLs80Mb2oJoow6lx4I2pZ2t5bSR29BGRzNNbuPpruPbbk+\
bGWnctG6C796PT2OlMFZmNCOcZYJ0pHeWLr6qj1WslrBKd+\
g2aqxiVcaqeF5dbZWnu7B6pM2dBDfklmszI+\
wowGoFq1SxizMjfWCHF3FtZmTkvtgMebVwH5i8evzZI102rwbUxozT4QVtmxFq4BWoyYzHt10wqyP3\
LaHtvDYyI9puZ8ZYO4/\
CWt1kRrpDx7ddw2rDxhyrbpZmpNIuwf5WzUij38R8FenZpZfbzYBVrApa5Tmb2wkYq1iVsVour/\
K8N1avWWW+el4b+xHQNkQbdeiK3EYn1+FFXJsZYZ/\
fzi3Q36oZCdPJJa8ef1JIL5RX6cWiTUUbNfDsGph9fpmtTj+VGm1kRrSNzYz0YldkRrpDx7ddw+\
pXx6uzrFJGYGlGRh6kYEbCdIfIysefFNId0nW2HkySvsYqWfn4I8XqyApaTHrqrIz0408K6YWkm5Hp\
x7VQfyNdUHqv9SIx6TO7YmRlrGI1ZlZmrQrpgtJ7ndYkJn1mqU1WxipWlayakentM7Iy0pE+\
TDp7K7F62ip7QA7TZVdEZMZC2syIxNN8arlNrTjFKlaxakfyrc5SxR5/pFh1XCg+\
Z9TRRmZ0eEHbZiTp+uo9q8PLXawe33ZY3bNKL3ZFAqaKPb7tglmd/py72IxzZmakikVbbW1mhH1+\
WMVqDKvT1zjZUYBVfavic0YyI9rCaTMjSZ9AVbNKLxart63Si12BGqvHt10wqw1E6Wec/\
bWZEZ43wWoQq0VrYJ01Tqwe33ZY3bNaae+QTg381/PCrFZfX/jt+\
RudpNpfpRlphA61xzjJtYtz7esLNwX0H88Lgb53YQToZiTYft6FVHVaw1CFqn4Lmax6hirlcyaqEnu\
WNlXwcqpmJN9GJnIy0PXbz5TPUIUq5fPs8nn4qi5UM1ENtqibiipZFap6VBP0jwNmVZpSd7ZfNO7ZW\
37dVN0qzciFNV2aUp8XMtMFelroucpnqEK1AlWaUjSloHqBqhmROBNYrXxWE0hWharIA3whqJJVi1F\
t0JhDlbnq54Us9UAVqmaEpR6yKlTvFcDMVb13AFkVqkup8qiA9w4gqxajKnF+\
xaQCOEKta0am75Ugq0JVhKoZqXRUBVShGphqpVOhdArg358XQvWlIXGqZkSirRQW2/\
C8WOm4xM9b0fzPC8cl9odlRnqdwZZqxcSMfDt+\
4xEaPljF6hmr1XfimpGGfqxitZ9VMzLpkdXG7R1hHhmwjYvV49uuv9Vc7R1qYKxilafRqIF/\
vBCrx5/UHKtmhH1DLz/\
E6nm10pcql7dKXl3Mksx4fNtN18bTnzsfIlUsmbGYVTMSqztEZqyrzYxInKowvzuUYN1Eh6A7M2L1+\
LYLazVVFWtG6O9gtYJVM0J/\
hyo2nDaJ562pYj8vZPcPVsNZTVXF9tdmRujFYlXPqhmhF0sVG06bxJOYk6rYsAVrlsyI1eNPCquhrJ\
qR6U1bqlisLphxkhnRhrYC2lLntu/PC6tqa3yke9r6wzIjvc4o4Okux4WVerHlZ5xI33t1B+\
k609AsWbl8DZzVav51E53lELSh7XZuE9cWMLcx4zy+\
7SJoMyOcUfDyFmAPO9KRfl06VSz9HbQN0EYNvBg1NfDxbRfMKqeR7NwC/\
a2akTCrLtTAx58U0gvlVWpgtKloMyMJVl0C1sBkxuPbrr9VjR0FCbTpIHJnRrQd33ZZtdHfQVtVbWa\
EVcqdD5HchrYh2uiH7nyIWXIbaxfHd9OeNjOiezLdzCeXxa2aEfbvIB3pl6RTxZ7RxtqFwwvaNiP0d\
1agJjMe33ZhraaqYsURkRkLaTMjdId2boEsmZHu0PHd1LCqe+\
Ir3aGBVs0IO1uRXkJ6VKvUwGiT1mZGEuy1C1gDkxmPb7uwVqliyYxoG9sdYqfezi2QJTNi9fhualjV\
Pdt5YXdIjWWW/g5Wjz8prIayakamb+mjF4tVfaue+\
04sr5IZ0SatzYz02qkXwapOCiUzHt92EayaEYnukJo2nf4O2hxe4miT2Kmnpk0nt+\
WrQ3fbZhtY5n82CrI9bf1hmZELp11dqSR/Of4xYojMSOONB1zQeH1h+\
jkjVt9OzfoGAK45FeyPGqvprJqRhraoZ7aSV7GK1XEVtHhexSpW7/Z3pmfGCHvtyKv/\
StnJxepbut4S2tAWWRun99DfiaHNjKitUgbLjEwuz6TQP54XZrX6+\
sJvz99oamLcU2lG0rR3xNOqjkB3Wo1axK4sQ/try+/FjEx/kgNtkbVpbARHm/\
fzQls2bZNqQTeszZQMbWhbps2MVGqxkAQXs0yg7cJjFyHmbSEeSFzYJVmtrWZuy6otayVZeBvLb88L\
0RZBmxmJ1SXJ4iXq0nguL2ozL+Hclm86Rm7DqtMquY2ZV2AvEsdLqOU2yTRGdkJbpOy02suFTclkp/\
NeJI/RFM8vZoS+INpiaDMj9AXxghe/F1Z5V1RzeOnjxYzQCfd6Ib/ghe4a+\
SWdFzPSuLvdiN69H4BarwEveDnhRWJH+\
UovESY6Oqs3NbvReJH1Ykbyta3JTo5X59fGoTBUc4G8mBGJ3hxeXuWXBNVc4w7b83KPhmSGEO+\
umZHC+7JralPLTmpWYUluy6vNjEisO6nVggFh7SW4ONpef2/\
n9HOQ9mCZEZ6nnYLIjDSSIJUk2hb0OTYOW68Wbxb2T3hoE9SmsceV3EZuq6ptUnZyw9qkKLShbZk2M\
6LWJZGwCssxLMOcovRaW4Jn36lDPy8sR9CdGbGqYFUtM1LFbq6RsBpm3xdW38ZYjaqNWR9e/s/\
vOcoLdajjQnai9NZmRhp39y2CzPo2F6INbeu1MW/\
bIEJbTm0S6wdxcxtbVtCGtpa2RkpH25AkWLOrqKZNrZLM76Vwdpr+NOkeDTMSYnWbXckdEb2+\
MF8PP6s2OhWHXsxImBVmtJ3XFuHpa7RtrkHbMm1qMy81q7AcwzKMtt0/4RfHn7B/btuDda+\
SNCOTniZlfXqFtj+eFy7S5om+X7yf6F4SfH3hr8/fKDjVldhudVPMSCNinqMaS+DrCzdl6F/\
PC6G6dyFU51BtrP7dyqpmJN8RYG7o5GSgT4OuUwALzUHJyVCV3wEzqnyu9JUGQAd6JOgNgRTfQAf6F\
ei9vn84AnRK939f+I/nhUDfuzACdDMyaZFKLUyMLPwJE9QDhImV0MPW+\
BGhUw9kgj7y6z3MiNriHPWA9y9OmCBM/P9/zSphgmri88LhYeL354WEib0L+\
4eJ2Kvwa7bbuAWCDWwjsEksr11Jd4VXwtmdJoDNjEzqfIelWngtG6pQFShhpzeloArVGFQl1pPvYSv\
X2oEqVCtm1YCnUkEVqgJUp/\
dwA05qoapFNdh3wNBWIqtCtVRWjfWIBFkVqmxLjEuVrArVClSZq5JVobpLVW1dlQIYqtGoPo7fT6qs\
2l+lGZnef6IAhmrarDqUar7NwjwUf+frFBp3vNvvu/fTY1V2r3xO0JSifAb6Kuixc3K+\
5VtyciaqRbvP5GSg14I+aZYtAZ2MDvRp0BsZdDp0Hv57+erqGZ1ZNtDz5OT+\
Ks3I6qcEycmZqFZ6yIGcDPRp0Buz2tg5Wbz4ZpYNdKCPhS6xlh0heVO6A53SXQ566oxOO+0O9K+\
OV2fJ6Amn47GokpOhGonqyKcjU+fk788Ls0I3I5+f3ob7Sen9UZuRxvtxn/C+\
h9qMNH5MhOqbTH184eYxrn8+L0Q60j+vCSadRO/\
9ixMniBPz4oTECtuoiqDSI6TuOMHM4fizJ07sxQmJBbpJcaJDSJCQ/vfnhUjPJT1C7V8ur/\
75vBBtaNtck2WmncUqmfH4JsFqT6s6u8fIjGibp02it0R3CKtYjWHVjEw/ixerWA1iVa0Xm+\
DcbGacWG1aNSNrdmYy43RqY43z+P5Em2wNfGW+\
WnjXE9KPP3uky0o3I9N3MyAd6SWkS8yVF9bfZmT1eQFIR3p26WZk+j6MgGU+\
Hezjm6Sy9ICngKTOynSwjz8prGpbjZUZqYGP789g2sqfrkUH+\
1VeRfrxZ490WelmhA52Wzqz3eObBOl70iX6WrE7U1jFarHZbqWHG7B6/\
JEGs9pIeKv3VrIPmtkuVgt+rfJCq2YkzHoR0o8/KaTLSjcj4udMSeR06u/\
jmwTpe9Il9mCrWR3e1yIrH992WJW1akYSzLTpiiH9jPSH49U6XbH+\
LM3I9A42c2Wsqlg1IxJz5UkJmK4Y0pGeTLoZmb4BFOlIF5QuMdPOVb0PT/\
48GXX8kfaXrvHEsa7VzLuo0XZ822XVxj5otKGt1PNF5Da0rdVWadcTuQ1ta7VN6rHoarvVYxHXxn6E\
49tuT5sZadR9boLv3s+ZWZ9sZqSjidVlVstlRnbqoY05I5kRq88/RR6rzDi9/\
2LAvEoVe3zbNaw28th0qyNnnPkzI/\
0dtKloMyMJ9tAErGLJjMe3XWWrWepQnRRKZnR4iaONHTg7twCZEatvzX5K7My4Zs64sEPDnBFtKtpC\
zBkXWmXlA6uCVnX37zDjxGoQq+VnnORVrL6w+tXx6ix5VY1ludN7sHr8SWE1lFUzku/\
8HTq5xx8pVrWtxlo3ITM6vKDt+MLh2sxIY06decb5x/PCrFZfX/jt+\
RudpNpfpRm5cDCdW6UZafyYsM2hgNny9YWbIvav54VQ3bsQqrJUSbVAB/\
pY6LobIcqdAeuGTvEN9NPQdXdRDNocAVWo9qBqRspvTsxcPkMVqmTVHqaHU/\
39eSFU9y6sTLXc5kLyIthOYONkMe8dEDAvQjUT1Yfj1ampZs6q/3xemJWqGfm8w8z/\
vLDZSc2qm6UZSbBaY0YaW35vATYj03cW63SliBPHnz1xYi9OSLSlJsWJ/\
iHBjIR5rKjSVwUTJ95OxYmA1fuk5B9ReqXHJEpJj1D7qwHGKlaxqld/\
YxWrQaxKzJWZ7WIVqzGsrsyrARelsXp8k2B1jtXpjxAGnNjSRT6+\
SSJYNSOTDn1Uk54gK3PYDtKXSWe9SMsqWfn4Iw1mddIW7PI96IDSycrHN0ll6QGzcn+\
WZmR1s5qsfPwBBLP6cLw6S1am/kY60it0xcjp1N/\
S0jWel9DNyuWS7esLWVfGqopVM8LeSqxiNVoNXK60xSpW9a2uzKvsrcQqVi9ZZW9lG3WlLxPUtWpGK\
u2ORBva1mqrtOsJbWhbq+1x/H7ya+tfcqINbWu16VaSESZ47P6Zp82MNFKEm+C79+OjQ7N5P4/\
nzwoOmN0/SF8mPWBeNSP5tglRAx9/pGGtRsirZEa0hdNmRnguLQdLM/KxMYD5ai6r9Ja8/\
2I56WTl45u2Ib1xy8+RPqkzRW9poMvdC/l+Dqxes2pGJNZXc0lnrox0usgrWZqR1Q/F0EU+/\
gDCWo2QV8mMaAunzYxUP3M0C0szQhc5qdXH8fthP3Bd6WTl45u2Ib0ha470SZ2pCFbNyPRdT3SRsap\
iNX9WXimdM0eRLiidXRz0oJEuIr1mVhbPq2hzeEmojcy4YmJLFevwIq7NjJQ/\
MSmCVdaLkH5bevnTmpCO9CHSvzpenaUztRC1GZE4oN+\
MrG44vb6Q1SakI11vtYlzxJGO9GHSYxXlZOXjzx6rYlZHfjnAyqzM8xJIryhdpytmRlZPqllXPv4Aw\
lpdra3rQ4PiiF5fuJmvos3hBW3ztK2sQ9GGthTazIjEmg3a0FZC28gODT0WtA3WZkZG7lCkDsUqVrH\
qz6u6VSxWsVrRqs7axRqWZoQTYJJaHbl3P0IN3N+qGVm9RILV4w8AqwpWV9bAOgss7NQ7/\
uyxKmZ1eh+YChrpgtIfx+\
8nqvSFTSgqaKxidalVMxJmixJWjz8prCaxmqAGLr9vqRFV96z2Z2lGGrFD8mmVLAs5nM2ANhVtZkT3\
vCW1ilXnWRekH3/2SN+TrnuGYrklW6QjPbt0M1J4wdctvXxfC+\
l7rw7TrkqwDIRVrFa0akbCLAO5rdKDPv5Iw1pN1dfK0plC2/Ftl1WbxIyTOSPawmkzI+W/\
SyfzJmEy4/FtV9lqwDkj2tA2T9ua52yy5DbqULSpaDMjCTo01KFYTWQ1Sx2qk0LRdnx/\
BtP2cLxavA5dOOujDkWbirYQdWjmDg1Wj287rO5Z1V27oIrFaj+rGvvIdTNjwIT3+\
kL20KBNOrcFTFlubdShx7fdnjYz0kgRboLv3s8Zq7JWWbvA6jKrWWZ9aEuirZEiYmvzfDapcht1KNp\
UtJmRBB0a6lCsJrKapQ7VSaFoc3h5re3heHVYbWvq0IWzPupQtKloC1GHZu7QYPX4tmtYlTgLfXlmF\
J8ecmYUVrEqZ9WMcGYUVrGqZDVWN5XM6PCCtuMLh2szI43Pi+\
4QVrEqYrXRmMrcHaKKPf7ssbrEKquUaBPVZkZGnsUoOWckt6FtmbY157uJayO3oW2Itsfx+\
0mlLWAzJup3vpmRxhRkz0t/GmbkwtkWk2ZeZuQXx6uztDnNyPTlQ509AVHzagHp/\
XObhrZGkEEb2kS0qWVGctspbVFXCnNpMyMNRAtnfRqZEatYrWDVjEicYjNJehbUVLFiVnXXLtBGZkR\
b3BlnZatkxvhWH45X62TGypNLMiPaImXGylbJjFOsht2NvbCSNCOsM6INbS0GpCy01dIWopJEG9rQl\
qyjiTa0TdPGyrr3X1zIEm1oG6Jt5KwvrLZNEvzteSHabmkzI+xEyeRlk53w0t3LI5SX/\
jTMSIKWBl4ie1Gr5solopqzHzPSuO3ciN6992fWNa9y1Ry7p9DmzG3lu/\
CrrdKpyGSV3KbghT66oBczwpPfb4m0Jfn2hLTaJnVJJCpJWL5iuZceyYwNG3Oshu2x9NdmRsRXAOix\
oK12ZoxjlR5LJqvkNgUvrG5H9pI/O6l54QloQS9mJFZPkux0ShszL8erZ2qrdGrWpNwWkKUZ+\
exJlrcq8e08k7okC1maEQ509v7F6WhitYTVfMcFYdXxaqz2tMphQ96/\
OKsPUazqaqt0gAmrD3hRzk5qXlh9EPRiRnRXHzjMDm1oC6GtaC2INrTN0MZq3ccITxDIatM9cytsbt\
OxSg/f8Wq0he6S6GgjMx5/9sGsPo7fT1Sr/VmakTDNGDKj49Vo09aWb9PJbmZMYLURF/\
es9mdpRhqxI+xOlIVTwfwudy/\
Mt8MTq3uvDvvkRJaKFatYTWR1UlbGKlYjW5U4S96M0N5to07QyU1g1Yzo7iggM97OjGgrpE0tM5Lb0\
LZWm+6OAipJtKEtbocGbWhbq+\
3heLVObuufxsxIviVFtBXSFiK3ZW6n1NRmRhqV2y2Cbm1uWGZEbQ8N8za0oS1abkNbYm2Nyi2VNuZt\
aEMbua2XVbRpa5N4TilEbpu+dTpfbkuwy7Lxoexp6w/\
LjOjushzaJZn0pBFPL2C1glUzIrHva5L0LKgTVLEJrJqRsLvG0Ia2cNoaHSMxbRSsaDvToam01kduQ\
xvayG35YJmRVGcS3tPWuLvJbZO1pa4ka3Y0i2ozIxIdTTIjmfGMVdblvW+\
cI81uE0Sb49Vou63NjBQ+egVtjlfP7LHortbxoAKVZDZtjVloKm2Z09iutu/\
PV6tr2y3vv3z8Hue09YdlRkLsGpN4emFleXkrXZqRxhvX2R8aJq/\
Wk84z62hD20ptapkRbWhDG3Vowyra0BZZ29+O308Ebaw+\
oO2FtsbdTW5T0EZuQ9sQbbF6LGtyW5gdnqm1mZHGTSv29ELY3GZGwvRYsFrIqnBejSWdOSNWe1vNsj\
UmSwpFm5i2RsqiipXJbaw+oO2aNirJMbmNWV9dbWZEbaUQq9Sh4aw+HK/\
WqUMjwBo166MORdvcOrSyNupQtEWqQ7F6KoX+9rwQq26rrPUpIMJLEi+VuiTlvNSceZmRxt3tRvTu/\
QDYNYY2tGXUxtxpGSwz8nkeS80+h7A2+\
hzef7Gc1fKZsWEjdmYcXodG0GZGVncVy2fGStrMiG5PUsyqUGbEquPVM62W74dilSr2hVW183Z1q9i\
oyxRUsWgrps2McMhS3czYCHd7VvuzNCMX9py5WZqRxo+\
Zvs5YjmDN8yXQ9hJRxDljueIUq1jVt1o5r9accWL1JaLXViXWTcwI5yG2rSbYCZ7VKt/\
Rct7L8DoUL6G8qFWS5bzQ0VTwYkZ0Vx8a2SnBkxNoQ1sQbfQ5mDuhjVrQwcCdnfCS2Qu7LMkvyb3EO\
ndWjcHwE7uY/RTyYkbo7DH7QRtnv86BRW8OLzmyUxhtNc8QQttLBq+\
1SexBCqvtatFYsxY0Izxjtg5WwOyUYIds4w6LkJ3cNMyI2nNesXZFmBGePMGqnlW1SjKs9DWoE8z6s\
PoSEfM2rRSaYNaXVRt16PnsxO7cEl7MyJr9HGijFkTbTW3Ugstg7SU4tG0uXK7t4Xi1Tm6LoE1o5kV\
PspA2MyLRk4xglcy42KoZady0twDf65Kw1peOINocrw6rjdxGbkMbs743tFXU1ri7Y+\
c2tP04srrHgjbHq2fmtlirdRG0kdt0tEk8QRAit7Gh8jbBmusHaNtcOFMbB8qRGQNbNSO6PZaarc+\
u2lZnRs+H0l9bf1hmROgJgoCzPjPSKFizNF5eXyj2ZB5Wjy9M/\
WReWOlrUGO1ptWfHa8OaDV1Al79XB9WjxkErGIjMnh9odhzfXjZjFRfKaSSRFsObVSSUVjupUcy4+\
bC5VYbiNJnxtTzNjJjIW1mJGk/NHVmrGnVjEg8OeFmaUboh+\
7cFqmt1qxi1axSxdbQVj4zNu7urJmRKjae1fKZUWJv6iSrqViakelLJFGfSETbZkS3DhXTJg4rbG7b\
89KfhhkJseesEWSiIlqZstI/bZ9FmxlpMGBdXiFlMW9Lom3SWl/S3JZa2/\
fnq4dqMyONedKXnVtMbdanJr1oj4UnEo8v3OwER/rx+\
0G6gnQzMv0MnCzS51TQSN9cGPEJq1RZGW1oy6tNLTOiDW0ltE0/\
HU6nZTRnvxvaNhdGfBqSOhSrWMWqP6/\
qVrFYxeoZq5X22vHkMlaxKmd1ZV7Vadpi9fj9BLP6cLw6oNWF5S559fjVWH35aqz2sWpGwiyGYvX4/\
exZNSOcUXDqXww4X12TQs3I7DMKsDrJKnk1R8sXq/2tSpxGYkaSrtmQV9+wyjc2x7VaLq/+\
8Xx1X6uefWxzWL6+0POhfPn4E/50rGDP9D2+t55q6QDwl+cHvlyqGem6YhMw1e5euNn4+9fzQki/\
vBDSMqRHbho2I/\
m2MboDAjmegCAXEHT2VZiR1Su9btKDHlGHdBDSZuQzf25gKyX5kTutzEjj186c5IkIRIRIEaHxfij7\
b0eEQW14IkK8iPC5/CccEcR3Y0uYJstjOpLpkVmeTsC/\
Lxx0zAcRYW1EUDMdp0iXUEntjcroKkc208i0kU2bkcan9wn9/fhCMejugvz1hTqL7f35iksl+\
yI1pFQzUvgsPTIyzpM51+\
lxrZHKnlSkxlyyVps5i6dkoAM9JnQzMn3VKiB0NpUDPeby9MziW4IqORmqMamuzMkBZ9m/Py8E+\
lt26GpUZ1bKElmVAhhsebCZkendKwrgbFTNiMQpgUPLZ09EoPsMdKAD/\
U1xphsQOs9BAb0z9NcX6uwPu1IOFH4CmihBlCgYJczI9GeqA0YJGnnrooTEueRhJw33qLKSDVWoTqJ\
qRljJpnIH+nToESr3hc7NSJgnsokSRImCUcKMiJ+\
ZJlFLML9fFyUejlcHjBKTJg2TTOskdOb3UIXqf43k25FH5Q70gpX7zITO/\
J4oQZQgSmxGpm8HYtKQOEp8dbw6YJQ4OWnQWRcYBV2iHPjH80KgvwEd6JzTTD1AmKgYJszImh2+\
EtCpB4AO9M79gXxrDYQJwkSdMCHx9HDEaQNhgjBBmOhcTeRbbSi8mzDgwV1XqOoeUR1CoE5GhypUBV\
Itz+BDFaq6h0zfw1ZueQ2qUK2YVZmrQhWqV6hO/yrTgJPawl/\
dEJCqGraFE8uIJSzYwKaEzYzkWzBJ/xCXGfn89Dbkpmp7f4no3fF+aOLGAqyTVpF+/Nkj/\
U1VuhlhuQbpSE/bl1rYWTIjYabKSD/+pJD+pip9ZU4POE//\
83kh0vNLV7O6sNSOmJWxevxJYTWUVTOSr/+N1eOPdM+\
qGUn6PWIhKmi1Gnh4Asbq8W3XsJr0OwHMiG4HG6tYPWP14Xg1Vo8v1KmgsYrVyFaD1cD9repMbLF6f\
Ns1rHKUxakfk3prFr0lrGLVjuhursIqVlXmq8Hy6vQjI5mvYhWrdkTi1Eesjrb6+\
TFjdYPI01vSsFp4M2K+Ayk8f60PpcEevF054VxoKHVl+/rC9GfHQHUJ1awnDetQ/\
fvzQqjuXRiV6usLf3H81vnL2oBSSaoppe5ONgdk2rDdooDZN19bafe5py/PP88u2KlW33c+\
KTMi8eCrmjbmqv++MN9D6lh9u211/lSXrpT3D4l0pEeWTlPL+4e8Kj3ft3gj/\
e229NcX6vTEgA50oBeAPqnyzwKdjtrxTdIf+mqqrw+\
yafwpNKrvwvPs9EvKRa1u8miPFLrQahZt6ZeFB2gzIw/HqwNuYY5QApczTRF7fNs1qOZ/\
2qD8Xg8dq+nT6usLvz1/o5NU+6s0IxKNJSrgzYUSFXDU+Wb+\
GaObxiZtXffCLgrv54U2tAXppRZe4PzteSHaxLTNrwVZJyQ70SSRa5IUZhm1oYm2DYPX2tQOQOHxM2\
e23KTHDJmxEWn3rPZnaUaK9iQLJ7zXF+abtzXupv7asnZJ8NL2Ema5zfP3/+\
DjurDI4QZZF8xu1YdmpBEldKiGKSSh2icv6uwYW5lUdQ7CRCpSA0ltHHcdQSq7zZB6s/zV/\
ULBsMXzGqphThG5StWMaDzd9L7zSZmRol3YWFYjTnTDHC6A9Deqb6ADHejFoJsRGmI0xPSgU33X1Za\
+qTVAmxlp9E1v5VrS6iF0Nar0n7WpPhyvhuo8qpnTb5g995pU8+/YZ1HJ+y8Otxp1vpl/\
xuimsbFQhYEZCdPGDbPnvpy2AdmpoY1uaN5uKLXgxkucWrAwy6jzts1EbWp22oNlRsSXCdM8T0YliV\
WR3Ia2jRcqyf/+9NxeXl/I9vXDC8v1/7NkttULfUgdItWM6D5o0p+\
qGUlwRiRUoVqBauM3jEBVbPsMVEdT/TwGLz/VXD0gsWc9hlM1IxpbwN93PikzIt7EZaa72G/\
Uh7qAvhkBukLxPX2ePBz66gMZgL4ZkYBuRopOs/N1xJB+/JGWl84s3fsvqlX5G+\
mrN0vVk65htfHMK1bHJeBNEe63mr75PcCqGeEx7+zQddapKKCPb7sG1fzPC0h821OE/DupVr6clH9/\
XthXuifIz5H++sL/l723W3PcyNlss7JKdpXPp+3PXZ65u7n/O+i92/\
MohaTJCJCMnxeIdZqAUhLJhRdAIEKLrEjrlrUj+\
1ISS02dMmBgA7a7sPWctRqkgU1RRRdBNfmWVx3Y0EVgywPbIFUFVVBdAdXh5yFlSWFBFVTzoGos+\
UYTQRVUx6JaWU0OmwBH3cIHqjKoSswWjVfVfKh2Gg7UQdVYNIYD33fulLGojQFLiPL0DFiiWO00cQS\
rZUdYPXRsxSorq58dUeXynYL08udJtVYkziqqXL73sFr+PKlYHaTpkA7pkM6yMKR7HSH9DdJva3q+\
VWVIL9/S5Ulnpevw1ax0ZSfdWJJurVfTdFiFVViNweogVYbVzKxWTomA1fis6pTFsFq+\
9xVWH45Xw2qfHDhsYcsQ9QGrx44/nt/\
oJKrtqTQWtcaULqpZCDx2TDKudU8YoW3jI0lbzyUbYwmztAursDqCVWOZMxwJq7AKq0qsDlJlWIXVJ\
VgdtD9/OKss2cDqXVbVxpaybjqAVVjNxmrWYWJYhdW7rEr8qMcgVttjaSyzm1D/6+\
kIq25W11RG8tD/Ov6+JC/\
GwlDtqbfJssYJbdCWlzZjkVilpG6DNuo2ubptDpbG8rHYiDKyYeTU23TPQ1N3SaDN8WpoC52H6gzbL\
J+HQtuptxGfoUmdh8Kq49WxWZVYfaBmvM/q8lnsw/\
Hq2KxK6OogLKkZoQ3aOtBmLGE2aCxP2zfHqwPSpgYWv+ACbdAWt/\
U5iFVog7YgtEmc2Yi2QRu0UbdFpK1yrfdoaw+\
WsajtFdLtkmSRrGPHzekU0AZtUrRFlCxogzYp2oxFd/cCtEFbNtqGT43pDJhAW3raJOa+\
rmSS7DqHtnC0sTPP+x/\
pSdZpq9y95WmT0LYQdRvaBm0ptG2iOhnL7KUCaIO27Nqmk0km2B0HbTtXXJg2drLWsTSWVLvjLrBqL\
OxkPfU2AfNQaNOh7eF4NbT1oS1zOwXa9mhjpjlTygltZyCibttTp+\
VnScgkoW2tXNBYEqxupzrv62qCeOy4uwTzxcHG8qxKKGN7LI2l51YDYxm+\
1reZiO702z6pWYW2jiIozkunTBJe0mWSYdWpPVib1BHaNhDFpk1idTtCiTZIxi7TtmbdZiwV3XAj+\
O595Mkkmytjvo09e8D+338/X32FVWOpLHp92XmcwpKev0MzEWpjGXR+0SLnaEJ6+\
YOvqemQvvFJoOm38u8MpLP/13trIL0R6VP2SIVgFdoG06bGi1AODG3Q1k/bem4+\
RNvKr4a21WgbPlaHtkEbtPXVtuHzCFN220MbtBVp67lBY2YmGXDXRlhWjYW1i+\
w9FmgrO0JbZNrUqj5oKzuOpC3pSTKL0qZT4EHbHm2P8geHtjaZZNgCL+wcS/\
fxFHos6WlLsNV3A2fh1S33/\
y7KKrT1K9HUeem0I9HzfO5llxu6eoFlLE33XXgget95QI3l1bXZUHxSbO+\
R7gbYjVv6U2M8tP35dNSgrSJt7+Wnrr20fdm5/qDaVGt3v82HCgN6I9D/eDoC+\
iEFc1CdWa22QtXTDgVVUA2OagZVrYQOUD2D6q2tw25UjeXC+\
sigCpb8WYL09lAbS6xDsZqS3unonjSkT2Q1bALdldWkQ3XtE2h3Xux5Hkig647iVBrLNh+\
g1gXVhKiGTXZrqFLrgmpaVC8kwBqovmIMqPZB9VyxCqrjUO0gte/\
eh2RiUfsalqrcbDgX4FyorfRl5xIai24DOZgm95y1MJaFm1Kw6mADVk/\
lz11ZXXix59yyLqyWHUmgy45zZjUgHVWGdBXSh886B2S1UwNavFm1x+\
9EVN0AbohTgi3WCq6xzD5JE1QjodpBQFNlwKAKqnqoLpoAxwJ9DtO3ilVjCTZaLMZq2Ay4aw+\
p58pORFndayGbx9kjeN3nMtSgNhaJtlSwXHn4tLKxLNxC/uvpCOlhSV8q1R4+\
Kk2cOMreiRMbYNB0HVYXHtbaOxZLjVVaakj62z+WjweFiUERAdABHdBn5gNZpB/QM4HeanZbF/\
Ssit4e9IlltlD1LMZqsDI7QUVtLGEWyWBVgdWlEuisfW5YXY3V/DlwVlan5MDHT/\
e7FwO1VaWmi8rG8nC8eg5ZX3eu7rHjLllfn09pC4A7VZy7qe1CuhqW1Y249tLVpVitxDJYHcdqp19m\
2DxNaunuPV0d1Am6Rdux4/fnjaw5ep4mUM0mq7lQNRbdRhApcPmDwyqs5mXV/LHCQVRVhtXMrFa+\
DazGZ3WiAG9Y7fRT2oNYbdAcyq+\
MNIeaQzRFGY3lqwOiThOGHsemHV90deN4TPpwCc2cxd762fvprM4ZcPigtNYPXV6UK99QDNXUonwrB\
Q4LOrK6cczCqhqWa9JGI7fs6Kkl0Da0DdooGcPQFru9M522pJnkPV4eO//\
RWDzbxVBGWIVVeWWcSLo4q2Sx5Q8Oq+VvGCGL1enQnPtlO2jbWPLTNrwfWlHGyv0iBz4inRy4/\
MEhvfwNh5PuQZAcGFZhlRz47Q6WqZTRWAbtuM5Pm1p3qGcOLK6MEepVY0mwWeUe1PmVscIqazbet4b\
0yaQbC7MQ3g8eIU6Ikx4h/4Z0SPd+nlS18obVvR+\
3g9WNI6yWHeNk76w2ed8aTSdOJI4TqTR9AzWV9kRW6Z57P3jYSlsne4d0SM+kyhXSh0+\
QQDqkv61wBrkE6YuW5FTap0hHlcvfMFVPDVZlWb06aXYPS2grf578ckkHexyrxpK/\
B63W11p4KhRWyYFRZdEceAN17KNWf3l+qGb8Nj2TdXlRBnTvNwT0xKA/\
yh88AegS2XcqpjcQF14dIfuOs1qEKHs/uBirxlKJRlTKSVilUvZ+\
8LCsslr02SIxmgGr5MAjsLycA3f6JfivT+\
9mWusugOOIctIEehDTy8nqv56OoHpIwXKqGgE2dDEUbKSwk2Hby1aNZfnJqA2qt9ZrJqJKrbpxBPTP\
lqTbgC5rMqDPA/1R/uCALtB/UhPv/Mm3JKpoMqgOQ/Xcie/iLSQ3gV8+\
LkIlnOyhugiV3x2XR6xRpUblsWP3CYosue6G15VR3bDZSyyNpeeJNalZna2qAYeIU6GqpqoVzhfeLN\
CzVPU4dmLfTWrlUdwj1Vgejle7136vbqvf8Fp7tedt9sAyFo/8et7mQ2Rdju7/6AHrHNNNUf3V+\
x83TN8aS4yA6kZud4GF1ZOs/lp+m3OseoA5B3VSVm/\
9kCCsfnO8OgurIyU0KW35lNHz44LQNoe24zqyorWwGqngdNeR5wYT38vPSAXVyhOWClUKTlANjKpav\
VkJHaAKqqCqgeogVRVvDUVgOnNr6CqqHYrVe1gmpC0VRLSGoK01bZXhLcmOD6zGZPUebeShTUvGNfP\
Q3eHCXx1P5GpZLKwKZbGw6sRyedpYojz1dHuKiXNgXeXFWDzT9BJ5aALaPEdzxaGtUsxFpW2jW7kkC\
9qi0oa2nde24Vu4rtLW8wySprR12pn1Xr5RFVTVij7PodFqDRqaqchqAfR7JeM9LDVaLNC281hAmyB\
tasoIbRtHaMtJm1rJ2DMPjYMltEEbDRpE8O0OlmK0GUvlsfuyc+\
8zVH3sm4gHUVRtC0GbsUhsR4Q2aFuCNrU8tKcyguVtLMXGqaHtHm2xhmCo+\
mD1n467A1BZ8lBjibguz9luR47a25Rg9R6rlYu2CKtJdfXfT0dYvcJq5UOiq7DqY9VYOm1IRJXLbxO\
M9IirLpDuhBpWy29TYVWtM9Uzg26AZfsNI92xNJbZuybzr9ns0XYPrIQVZ2yIwmzPgjZoI5P8h2WNQ\
2wG0SacScaaI2+A5UraFrvqu7of+\
V7V11UZI3ZTGTOAVVFWjUVtjTMB6RPFFlZhdRyrEevVgN2hOVDHnkeYzmrlQ6KrsKrSW0KVy28TjPS\
I8wiQ7oQaVstvU2GVLvIpNmhh3WE19pqN5xLu0XYPLCrOnLz0z2LXpE0tD4W2NWgLczjz4/n+\
Ncf2P/e6ShIrfrhCwIhgLLOHasP8XHN70N0MMQlRxoAZwSGanA/\
Vq1ILqhufzGIZEdXZbVxPlnUrK96w+Y8/5lpy4cAjLwc63dkwrE4/\
XkyNNhZNTn2elQb3ZzeBYXVjEWdVhzayWGi7TVvl88ymLWBxaSw9O7H9WZ3dHGpaSMLqy7ETq/\
Rsi44/npSElVVjqTyKt/jNgKp4EhtbVnvWlllkFVZfjrFZRVanyWqn3pB71ZNqteyothSamcD+\
wniOtvYzBhEPQWmlgT1Ly160ZVk1GamWr/94bhy300RPexGsZAJ7/\
B47bm69sfxWfpsGsupOtCfq727a4cmpK2GiMhzxzcvGuVo3Fr9uWT0H+kR+\
r2J57Pj31apEhAqqlUcxP6pfvY9dhemKJt9i+\
qT0JwX9XGMJ0CODfjJ193zwCKBLMg2qg1GNlT4bi2foF1S1UD13qFl3VDf1bi9+\
75W6E7E0lsoHh9W9/LlSDcwGuGf+DOnlt8lKOgm09z+\
Kbzx3k35uXArSN5ZYpfI9qFFlWIVVOVaNJUH/OgurZNDlt0nFKhn0xjGpAG8tfz/\
jqHL5bSqkV4ARIz1sBk21+1/\
Hc3OVsLqxwOqHZbm5LOpVaAtary7Hqudmo4zrsmosEmu7sWmjOwRtkWgLW3GKF5dbC92hj6twmXTPa\
f06pKvlwO2hNpbh2wvoDsFqXlUeJMA6OTC0OXhJSFsleU9FWycRzLzNpvvWdTdsE7kyllwDvZ7N8BE\
IzDzmx/h8GQPxos9Y2GjufSyiJrGwWoYojjIu14qVVcZBlSC0bXygLagIbi1/\
PyqdlLH7cQ0oo0Q7dGVWuyvj1a4NypiUNsrDgcq4N/\
xjYPhavlydCkl0dXJ3KKyEDiLdWMJsN9lTZUh/+\
eyRbiyxNoEuRXqCUxgcI7mwumEDVgOySv79Of9GlcvfsEL6w/\
FqSB9Heq5UO2AGbSx0xYLWymq6OhPBzNUurMZn1Vh6jhPOzKBhFVazsZq1MwWrsJqN1Z4npsxklXpV\
kFVjoYsctF4VL023ljB9YGFWH+XPA6vh+8CwWnaE1bJjbFY5NTATq1Sc2rQxC+F9AkbOIr+\
XL9cHzy6ysgiwscSaZG4fEozFsxQzR2zB/z/\
1zhSk7wCTn3RjqdQI7oyAtFqB1eUmFCPQ1hWsBBm0sYSZetrb5w6rG2BgdZwIxkl3UUZo61dx0pmar\
IywWv6GsNqcVXTV+wSQxS7BqrHoHjQTmzZqRmgTpW1QFitOG3lo+RtCWyjajCXf/\
HyDeQRYhVVBVsWzWLWJXkh/C0/6o/wNU5HeHmpjET+FRYJVY5GYvg/\
GqoQqo6tr6CqsoqvTdBVWy46wmpnV5cZvW+\
1qc3emzB8ltqUeO3ou9i2ojSVptasBdYIWlrGEqXbjkI4qw+\
raGfR0VruLLaxGZTXWMu6G4oy6CquwqqKrOtXu8dP97sVAZwe5G/4N7btk/+OPF6pdY/\
nmePXIHpZneN/zNg0I9nztb97PEwHWW9nysePrP/71dIT0N0gvf55WpHua0O1JTy3q3ePEuV+\
YJk5s/kic2HMcQ3oDqGOxSvYOq3dYnSnVrECTvUP6JdI9M5xh6/Qs7XOqfOLE5DjxKH+\
eVHGifUgwljCH1LnjxJ9Px+XjxLHj9+dXbxEm7kUEDdBfeUd++gEd0FPkA/dA18j86dvXQf/\
5dAT0Q8fUoBvLog2CH+XPQ5ggTBAmxpcNEmGia3+\
gEngChgnKhjthovI8RAgT7ohgLJXoKBkmVs8HAH1x0BctG5YDPf2s0AbYf/wxV+6+\
6AQvJX6d9PQTvJB+mXTqbC1Wl1flBBn0+FJZTZWZzKuTvvdbIJD+\
8olAOqochTZ01cFLHNp6dqbaY2ksFZ1HVyEd0q3lUf48qUjvWiszsx6O9GPHzQpUWNAplWlg10H/4+\
kI6HuOK4MesFI2lnz9azQ5PKqU2Wgymgzol0EPqMlZqDSWH08Lmlx+uIOh+ih/\
nlSaTPJN8g3oHUA3FomGGIp+StHzrXFdPqwpLOluqI0l4oYqVrPv4A/\
p5YckAunG0nOXhlrybiyc11InPd88KKS3Ip38uzVt+Urlq7uXw8JGAs06FaAvALqxPMqfJ/+\
JBDAdvifW6wBzdjnvOa5JurHkW+YKc55B/58qCEv6+\
OSddS5YhVVhVW6PpbHMGT5BV2F1GqsrDW8vp6th2lrdT98Mi+r4FJhi1/s2OqIM6OFBH6TJ+\
UHPwrSx6OzS8GR4nUD/7fmN8oA+\
qH09vKn1kaBfiQjGIr50nXnnJKDLgq6DapwsPfP0dXdUjeV1UzbAnmS1PZbGUvk87VmdmVTrApzvLL\
HZvW9I31hmkh4rq14ugYbV8vO5x+oqGbTn3sTe6BhLV8mgy/\
ceVsVY7blVMXUGDenlWwrpe6l2gqJ6OdLJv8u3FNL3SE9QVAeslWefKgCrb7KsitPWvoWFMjakrdUe\
xHtgLaptE4tYslhYzcFq/\
jIUVmG1C6srzTEbS9OFHFiF1RGsPsqfJxWr7bE0lnyd3JXWbLKemeOG2liCnaTBpgNUGdK7ka7Dalf\
5DrPrAFbLdyosq2oZNLMQsAqra+XACVpYVLvrsmosTCh6n5XlDs2B9PIthfRUmi7e1+qp6eTf5Xu/\
Muk6rA7Cco82Y6mECWplWIXVQD1odBVWYfUmq7EKW2PR+eUjWH1ryeqj/\
HnWrHYlC1tIH036hV9oaA+1sVw4pcoNtbG83saglKAx3SqtZl0Z0hOTjlRLSzWslp/\
PCKway4VaGVVGV2E1HKvoKj3oZKwaS0WJbgFMDvxyTMXqVQGG1fLzWWG18nQHY5UcWJpVusjl57PCq\
sR60T1WjyF67L06C9TLdZEhvXxLIX2P9FiptrEsvLeJ/\
Lt871cmXYfV9ljOlG9YXZdVY2F3kvdZCairC/8q9/\
fnNzqJansqjYWBqz3H4Vqbb8swoAN6IqkVq3WNZfYuxD+ejoC+59gedLWmVi5FD7j+\
hCb3Q9VYmP84dESTpzFtLK99TYDO8EgiTQZ0QO8BukTne3zqniAi0E4DdEDPtcRlLAsfwEc7DdDlUW\
1P5UzxRpOXRdVYKmLJ8dcKqjqnykaTAT0mqpkz5V1U0eRMqD7Kn4dR0HVBjzr0bSy5jtlsOradmTZj\
ybdDMiurlTu1x2p7LI2FY372HFPJ5ZqsNt0jFVZXT2K53FqRJNSwuiSrvXJgWM1Ur445OsRYKmzcSo\
wHka6WQaPKL8c90o1FfIKjp1SPUWVI3ziGIF2H1a59raYjHLAKq6dZzaqrCx/JRQZd/\
jwRWDWWQbVy0nmrXmIr0ZiG9PLngfT4mj5RlY1l9uEh5N/lz7My6eKstk+\
1YRVWYVWO1ZmpNqzC6lvfvUmDoK70tVgvgtUcrD4crw7IahxdpTMFqwKsGkuCzlRmATYW5rXukG4sE\
odlGgs9aO9jwY4HSIf0GKy2V2VxVlHl8uepsCpxsu14VU46A4IqQ/\
qSpIuzOrtWTnoWR1pWV9rFGBZqVoZhFVYDsUoOfOTo2T8zEUvzxwsnZN3D8tZewCul6StPn1mv7pFl\
LAk2HUVdGU7Nqpqu5mpCVaDuOXFlLJXYAemQDulx5dtY8u1D7JR/U+\
0eOuZndXhnKp8AG0v3WhlWDx0n1soRWM1VP+uwukmZpwMMqw7H5bCcKcBNWe30gyo61e6x42/\
Pb3QddM8YhjueNFguerx9rue/Pj9A7V+6m+fuD+l55Bsk78tNdlxNv9MvNnUF/eF4dXfQjx1/\
dXxDXc49iT+\
cOzlH0MNzbizb9WMEHdABvQHonhId0A8dz7UHGhTzlUuRGfSomfsG2JOstsfSWFodKxCWVbJvWF2XV\
c95W5KskkA3ZPX3p+NSrBoL3etDx6Y5MLRBG60laNtABG0daaO/c+io09+\
BNmgjk5xKW3sRhLY6bZ5D1eixvE2mjUzybkfTWL6Wn4cxCB47Ho/t5+\
qxJBDBPSyNhZVCWIXV8away/\
BlClhdjdWH49WwqshqwIoTVssfvMKqWncoFqvtsZyZLGt3h0KwukebcHcoFm3GMnwwLmAWC21itCVt\
u86ULGiDthS0zaz6AtJ2rurzPLRiBd6x49UNVhr1XaU3xI7p8/hmVtW/no5dj8yPHRC+\
f8ZlEypORgljabrkcvUE8JOhw33Y0T359bzNOX49Me9x6q3dp5dGCB2eL+OOMT8+\
OxJj5sWYCtPDY0yrooEYQ4yxjmN+PJMYsxdjmi5xNYgxrZru7Y+BJErMjRI/\
n45EiUPHVaJEz0xkeNJRaWoTTrqEk06nUOmEk01YaBER7sGv0cFodVg71QWgpwXdWFZqdAJ6ZNDH/\
IJwWtArYI0B/YqiX+\
gXboCFVUQZVkewSva9GOiIcvmxiwC6sfRszyPKiDKsBm6SI8qArgH6seNmhczNeXukjaXVKUa9NJky\
G9BXAV1N0N1MG0slngA6oAO6GuiDquyTTH/\
syAF0CdDT99O6gi4xxzZI0d2gU6LDOZx3FfSeJXoDzpfr2cH5MM6N5ZUxbmg/\
CXp7po1FvRdH7g2ry7AaQVapk1+\
OsBqZVWOpkHVLbNUKZViFVVgdNQyKrm4cY7Ga76yGq5urKVdfjpzoQpQgStyKEiEEXW3uhCgROUrkG\
1oZGSUk1rgGRYnhAYEzWWgEXKrvFz1Vpad2h635jaXS4YHVIKyGyNJhFVY/\
Of7xdFyVVd1cWSLbfS9fHlAdh+qtX0rSQDXXRBcnHnhvQ0DawvSpV6GNcvXQEV2F9JTlathFJUh/\
OeqQHmZVqRfpusVugoWh9/JnBPRxoP/\
r6QjoaqCDapuSWge2BMs9CWAzFqEzQgJmwBE08P9Zvj8tS7FaeZr2WG2PpbHodrWoVjc+\
OgDDah9W1Whz716C1Y0PrOqzaiwVsm6J7b2Cc1BnCVZhFVZnNofQ1XysJph5SsCqsQzvLYnRFgGs/\
2cJ2B3yPA97tB07Lrc3dyaqrNgIwB+\
B86v4bngF1TmoxkmV0eTbiS2aPK4t5WbaWDgaI4cmd9qItwjnEiMYEbS7gnSCwy10kP75dFRvXs1mv\
/LUVdiv/JjpGPaNpZJzIPwKUUKsPNh1/P75PxJOhoQTiZLBWHr+\
VjPhZN1wEmYzVOxwIlGZGIt4q5GAMC0ghNkHTUCIkl8MTyUS9C8CRo4wh4i1jxxXe5f32A/\
bgdjwCqqjUZ299A+qU1CtiDzVPZwvz7mxrLSkAOeROV+4iwfnh45xTj4DdAR9AOgVsMaATuIO5/\
TS8nNuLD1X23oJOqg6USX3BlUpQSf3JvcGdLkFb3LvIJwj6HBOM20B0CmyM4Fe+TwRQB/\
JNKiCKqj6UU2VZ5M+\
g6oUqkL9MEB3gh7mVEZJ0CU2gLhRbUAlHa1ppJI9hyfVWCT2bp4UVVB1osoiUyZUU+\
2q9Gg3nDs5X3ibdULOe1bJkpzr5OjG8r38wQNGCRJ3osTcxF0H9AZMk7jfQNVYXg/\
OBtjrrK60B8st1BTZfVhN37nuy2qFjTGsumkzFjZIoIzQNoo2oTVdWEUZl2HVWIYvFUEbyrgsbRJbi\
lBGlFGQVYle7D3aGINAGaEtRh5aYbVydWH1DKvpRxnWYjXWzNKuAEM6qgzpemucrUifA3UsVlHl8kM\
Cq6NVeaIAG0u+IUE6U+VbCuktSY+QLPek7V9Px6y0HTt6psMjwNYel+m5KQXnXNiOFeuCON1DQ+\
NAh57HJJ3MLnWkjTQUVgVZFRrU02FVPA0NszOsKW35M0k3WMeObOJEGEFVfRrhioKy7kHJCG2jaGPl\
wvsNUcYkrCaY/aFkVFVGz/OwR9uxo+f6f1B6c+VC7YCCWLLaoFqNgK+EqsJ5Js4f5c+\
Tj3OdrpS4ns+\
e8IvNeYUr9HwdzlPX2GQDmaJErAI9VZQQzwaicr7h9Tqqaol7LEHfsLnLYQYE0WQFVtVkNQGr5M99W\
J29RnU1LUZXYdV7a8hioS1F+/\
kkbQGLy408zmT1fz0dV2WVLPYURO7m0MQRRrQNXkR5CattvcpDWF2I1VgLH2FZjZiHjunQGEuFjVsA\
Z6gZY+kqtJ2ibczGU2jb8JKlQ5NKBI/B8oyeIIy9UVVLYrMIo+\
eadUIVYYS2xYTRTdtEBY0ljJ26O7OP5vM4Ztkh0x5pY6no9OyZ2DAJsMcx4A6ZRTiX0POVOdepiI2F\
CT+ihLVIHGGRIMGfI/yxSP3z6QiphwhBam9Sv5avI9I9LiBELeQ3YF9nmlrc+zZ7oG/\
I3qV4OsCwmoRV6mnv27hZRVdh9YDVykNSYZVcOZOEpma1U1E88QeplmtyG8vr85g/tpob+\
ep9Fhv8YIgb6gjjmJ6L2z50fP/8H2ef93YV9I1cn6Q/V/odjfTKJYf0LqSH+XEfTdLFk/\
fH86ZNBx2mzzO9QTVM9i25JCXRvo6myWTfMzQZ0NOD3mqPcSvQPe10QG8Nepjku9c6FemzYPrMQMkO\
qrNP6XCjut5pccL5Mz0tWJ3A6sPx6jkn6sDqxnF1VsVWmoylAtGtAjitKkP6oePqpIupcjTSJUrlEK\
QvAjWqDKvha+WRrNLXQpWXJF1isWlN0u9BvWH1X0/HVX/LS6LaPXZ8PC/7UrCJM3RVGGf/\
GNd02Cr6i7RBWzvaZk9CQFvZcU1p08kjqRjPo7rKmsuuMCbt7mzgnM7lsaPEmkuYJHaVSYiVWJXEMr\
MyTu+GQtshRGSx/5THhMrIEVFlXvr/\
hAJb39ZRxu7nwSxQM2rQ1nMkz1gkjnMTrxlh1fHqlVntuVd0k7bCKqwWWVXLYiWKy0FZLKzCamRWJW\
YH0NWNowSrYbpDq7C6Ug4siSW0daRNd4p8Im1dRVC8EbRQHmosFw7yzKBtajXjoF4seag+\
q9MnCtR6sWo1I+sm3isOq7Cat2ZEV0+\
xOrvihNWNRaLiHMSqJJYoYzradp9uHWUclLCijCgj3aEYEwWSWELbQrRJKCN5KHnoErRR9Xm/\
4RgsN8koyjiRVbWZAAllHFQzoozQhjLOpw1lDKqMFdrIQ5/vup+H9lzVhzZB2oyl8izekks3q/\
ewDEYbVR+0TaXNWNTW5dVWH+YoY9Kqb3na1Ko+CdpSgSWkbZ16LJ67dwssY4k4BUNHc/\
NHpmDqrN76/Stj+Vq+1ntyCekbx6ukaySsgw7ggHTvf2ypypBeyeghvSPpklDL/khICFbRVQXajh2/\
Px8sYQIlZPVWaykDquLCuAvWxKo4/75HaFuXtizCCG3x09Asi5QatE2cHXgvv/\
VsAklDFVBFGD8sHJXj/Y/\
QBm3KwkgaCm1vItM7E2kbJGPQJkvbcpOpGtpGJun9j9AGbWSS6rRJzsCMpI26TVHb2CGFMsKq3OIDt\
C1EGz2W7AWeEG3n8lDPlvU9sIyloiVjaJsIlrG8LoX5o8R+xEHJKXloR2V0s+oJv7ewNJYLOx+\
EWV1pN+NEBOfQ9ufTse3e4asSOpzf9/Kt/8B5H/Qf5Vfvgb6bAps/Du/Pvnuf7gaH7+jQH5bfX73f+\
tfPb93pkID2oO+G6Q9gZ7EqsWwyiDZjSdoIgtXMrFbYGM6qp9gV358Bq7C6BKueYhddhdW1Wc1Qr/\
ZUZViF1bmsSiyvDtLV9hJqLCv1hmF1Mqvo6suRPnAXVm+dMTCR1WPHq+\
s4blTbA7gh7jpslfKZ1lJkVMVk1Vgqj117rc3AKm3gz483rMKqKqu0gT8/\
3qlYPTfzFGGUyXO1PgrVWq68h6qxVOLJLX7DFqaD9NdY6EsBOqBnFW9A75h9A/pny/\
C1ogigj0zIPR1MOA/M+b2CekP7SdAHMZ2/\
UY0mw2pnVsNm37D6coRVWFVmdWYCDau3WT33C6KwurGEZXVQBp10ScpYKs8PpCchPWxbqyfp+\
VPtiKSfG8rUIf3YsftQJpL+coy6BSkiqp2Op2o/\
Fp2wicwEx6Fj0mIX2ubRxhjFoSO0JaLNWGJtuoO2DUTQBm0j6jaJoyOg7RRts5c4p9MWth0aa0O5Gp\
bGQo/lGqvG0nM7nLE8ym8jxqpaHgpt0JaXNrU8FNqgLW8eSiYZmrb8P/zUtWakQ/\
O8p0tlsSOhHq2MvVjVOQQFXkbzElEZ//V0VP+\
ZNbStzEv3PPTYkX3LTtg6paFxYKtIrRhsg4SRknHjI8Gq2O+\
PbsrBkwDnZxXaQtN2Lg3VOZCHNHTjOHGdgTTUCdu5NDQhbAmkLUIrBmHcOHbfEpiQ1QTrhGLVYQQFj\
YjquYpRfPs9stoxh0UYN46NhNE8zpUo9mXnSc4vq2GxlPytEx21BFVQnYCqsUicIAeqt1HdO2sKVDe\
8xEa1kqXTWFojf95rAoclfVCtC+mwCqsxxteDsTpo8pYzrbz/\
8er4OqyWv2ECVjkR69AxFqt7KzZxWM2cxcJLmZeIWSy0qdI2KA+Ftg0boydqe9Hmuc/\
Q1oaX9IuZi8KmsxqSHzaWIyPDdu7n3N+9FOisZhw7nmvPvJ4wY+m/TSXLEoexzBkwat9M8dya9qB/\
916e75/f+tw+lYmgX+V3A2wLVu9hqdH4HLRI8b38NmMEGFbXZVVYVytsRCAdVmF1CVYlZm/\
RVViFVZUMuoIgutqF1XM/\
1AyrG4saq4N6S3NY1RFgYxnegob0KaRXyBpOeupqF9IhHdJXyL8hHdKnke45pykL6e2hNpZY7bOIpJ\
87Uy0g6ceOm7kQN+j3mNYotEm/\
QXUBVI1lpY4aqIJqYFQlCmVUFVRBNQSqMytdUB2Hqtj8h7FUMLjF7wbYk6x2LVZZK/\
KyAauwOpdVVnu8bMAqrIbrLMEqrMJqDFYHZdCwOpnVcz+C42Z1znBEWNomgmUsTDJ4b/\
YYZUx1wsXfV+\
u9fKP2UNXQwAQ76Y8dPT12MfjFOT83mxiQ81353dAeEvRKhRABdBT95Zhe0RsAHJbVBEs7sPpyhNXE\
rCZY2oHVl2N3VsMcGumG2nO1vnxchPfyjdoD3VheWaz5Y+\
Vo7vYh4d37NJ1rie3SvwkyJ7MEz4fs1L6O8AscFw59dUeEMKBf/\
akdQH85tgL99Q0BPQroYvt1jeUFUfvcfWKYOHb0nGeeIEqQDnj/o06U+\
Pl0JEoMTya2vJBMlP8lYWJamFh+xOy38ttAepl0WIXVxqzuNl1htex4zKqnkw+\
rQVjtPriy0cxZrFYCSnss25fKE9NdY/EssMHqXFYDFrvHjsu1xOA8CuedVsgyc076XPmGgA7oyUB/\
5d6AvvEJ2Kg2lkroCAh6gk2X9LQOHT0QtZLVyjVDVqFtLdpCKCO0JaaNPPTw1QHzUGhrQ1v/\
FZelaFtpPEmHtk7nMIvPHN5j9dgx85JLBNiMJV+L5dbiqLF8LV+\
Zc2rpufcaSexKJeNEBTWWysXNXDIuwmr/AcFBWKaizfyRNUpYZUBQmFVyYFiltZSMdFj9r+O/\
no4hWfUkO3u0HTsu1xwaLquV4Jg5ib3Vx+0FG31cUEUXmy5wTkfV/\
cSThZYdWctsDdbW8rcknJtA1zkh9R6BH5J4cwI9KZXGonuikrEwE1unH9AB/TToEiN+\
xsJ6DaD3BX340upw0HUPP0PRT4Ee9ccNAL0j6MeOnqYdgg7nyTh/OF4N5104b4+0saze+J7Iea/\
xi5WKbFQV2ubSljQB9he11KrQNoy2pGnoJu8kk4Q2aFu7iztIBHVoC9Ofgbayo6du8wteKtoCiuDW8\
vczLqaMxlJ5mvYAhtU9ViuxTIy21HnoGGU0lsrTfU4u50zdG0v+fig1o/\
cewiqsqrBKxTmZ1TFZbC9WG2Sx+Wkji/\
XeQ2iDtnb9nQi0ZQFra7mwIU3nIL57BH5koOxTuYcq54pFof9cwQnony2e6R33GS2SoIsvr3jGbOH8\
P2f3o8H5Z0ulFkgg6BKc7wo6dTKgTwC9l8oTJqKEiQYRQefkwoTnhCZNvkmfBVV1dpk8fWWVDNj7eR\
aRNgkst5YL04U6G7CbsZq0/RyWttT1JrQ5Xh2QNmORGC+\
aqYzQBm1r5aFoG7RB2wpHcenQ1qnHAm1lR8aGyq+mx/LZ8vczvjyr+c/tUVNGWJ3RDzWWR/\
kGjAEYXZVldbmEdZe2vd84M4/zVwdEAYdy7unqICw7HfWaefzVWPK1d/aSWFB9+\
awpq2rZrvnjws0hZLX8DSus6o6wRmV1oig30N/RE+igukFjuc4SqF5EVUJ+\
t5bDxlIv0GksLYHqbga8XLK7S1ulWq1EsQ8iXWzoYHlPVlNhaSwVNiIgaCzLdZZg1fsNU7Fq/\
shIrffGzu4swar3G0Zl9djRUx4yjwuqoAqqe6q68HpNpTckjurV3lAq2DbQDOCFetP71u2Fcbkll2P\
HgAuhxiIxY3/sGGHJBVSjoBpQVlPBllpVG3RxQTUyqpv6crqq+lPl5VitDB3B6ts6rJIB52B6a/\
HsrwH0t3+Cbiy6g8BjwgSgj+OX/Ln8DUHVq+gJsm9Yzczqw/\
FqWFVktb0AR1hb1ZluWL5ahRfvPRQvOM0fk+\
5xW5PViViq1ZbiqJ47lex9759NxNdN5e5VaJrEnqxCU0G9q4w6Q/\
sjC07Pfd3j8tjx9dZ7snr8yLefBeyO5bHj3xehErsrqGah8hg23W0zagTektD2qEbIa0G1D6oRqDSW\
OWMQmVFtWlkORzXLeQ5ZUtjUqEb9SUENVLOo6tWy9Njxu+PiqjWVM2fPs3+\
QG84jcx6iIjYWj04nBT2MoPfqH8NqLFYrdxtW77JqLBU2xih1M9KzFMoNSK9Aja7eZnVMAg2rSVkNV\
ikjyosdHK5RZ2eJEm74dbrcx46eABWQ859PRzgfzjk1umw5HnFLP2GCMJE8TEhMtxjLhU5A6jDx76c\
jYWJ4mHg4Xk2YoOYgSgyKEiztlR2zgG4sFxqG5ANliiaSPn25ANJlGwSQ/vk/\
Sq4XsDBYdtQhnSp947icKsNq2VGHVVQ5DOmocvkbVkgn/\
5YlXXcGD1ansPpwvBpWx7EaQoCvslo59U+\
cVffTjTJGoe1eDixO27kNIn9f8PfyRehEoM5K8z1ZHcT07Jlz8YGyY8eF1oXhvCPnxrJ6U0sjSjTV7\
qRR4twWNKJEyyixetqvESWCrWcBOqAD+qCiYSboLX/vBtDHgP5wvBrQu4AeNsW/\
KugXjhnPwjkt98ikGkuwCZNOi9FZsNTZyBWbafEdGmGVdvaA2BzOxbPn2KhelV9jGXTM2iLVL6zCaj\
9WKxAt2pKevcUCVt9gtcCqX2wpgCeT7v5J2vakG0ulOTQGf0gvkn7s6CkuI4A+iOmWC8q7qJo/\
ih9RgKRHAZ1B0nGaXDmtENB3riugN8rdE6p30jDRoKGWapGavH9cOkBAOB8QxgySvnsp8DzcY5DeMN\
xX0D287KG6YbMFlm42vn1c3cpD+837iH3zPt0VLH+UP8/D+zYX+PU4SvB77Pjjs+O5ATNALzt+\
23vv9+f3bCHU6UGH6SOmz818T0T1mMCVVHVD1z/+\
6BkJQVa1EHTL6hhWN8WyktYOktUKRGNkdZd0oIZVWLUWz26MkawiwM+\
rAKuHbMDq4avR1fKrl0uWYRVWBVmt6PyarE7pLcHqw/\
E2y7E6EUtjqUg6uirDaiWgf9m5roNIz89qiByYejUKq+1p25NQYxm+4gOrsDqC1asji+\
NzYNZsnu8ajVVy4NVYVestsWaz81jAKqy+\
6fWWJFidiKWx0FuKwmrlTt1ilXr15VjRVdZsYHUqq8K6KsHqmlgaSyUwb1g99ztNYVkVWnXR0FWJHF\
itXg2RGF/tIu/9zmku0mF1IVbFaYuQAxvL8DPnYHV1VnXq1dlbzb89/\
20ztWx6nswtVI1FYnkVKvey3Upw1JFVUN0R7wtjh4M0GVRBNQ+\
qJMDaqEqszRiLbg8JVIehaiwSM0saqEqo6kQqN9IKqmKoPsrfMD2qCOh9VM8tuEw8mHDO4ugubeaPl\
VO437331M3qu/dxGtkrbg+wm0uPY74DwN0iuDyrWbHc/nQXrLZm1f3jPRFY3aSytVdfPZgf0l+\
OnbJqz0n4gB5elJsujoIqojykVO6+\
sNPgxy8nshpHVpPWtcjqOFnd6yz1QrV7CQtst4RRQgM3opeLtgtLLnPEMiCqWanUTVdTo3ph6j4Wqp\
vqtPbqq1kxoBdBj5DrpuZ8zK7V9pxvwK69Wuik0Q3ZQ6HeY9VYKley/a+zfmx2F8nIow5BeUif/\
Xuv65FekfSKuIlJurFULuSYMBE2IkxpP48E3Z2Rh0D1l+dFioMqmhxFk0HVAVZmVEOoKqgOS583+\
XIzfnP9JAegkz6n1eSJi1SenuseqcbycLzafVSG5zZXYKt8nq/et3GvUh2/2vMsusF6eC/k4/\
PT3QBVnY3xY46GmojqRpjPajKs7rHa6mApWIXVYax6loqysDoRS2MZfgYGrMJqOFY76GqqCeY1Doe6\
gOCx47ljLN7LT10FVbUUuFJHUq6C6nhUjeXevNNKtB07uicbxcUyM6phMuBeqKrlsIOEMVYOS7WahN\
UL9WZ7LI3lwgmn4+\
vNyzuDdACG1SVYVUuB3VgaSyUkwGo6Vsf8zBWsvhxz5cDQtlhzCNoOeXl4HVM1h9wTvrFQXV4YV2oO\
TdTADUmLCiO0OV7NOEHZMYsI0qCBNmibKYLGUmmJUTLWWfWcKsjCR9kxVcmYNIldE1VjqaAxRlbdVB\
rLhXUPUI2MaoIM+B6qEhnwIFTDZsCbAhNWFVg1lore7QF87Hh8KANDfnuOqUgfBHV3VsVOGh3Paq6+\
FKx6r/gYATYW+lK9Sd9jtT2WxnKvL8Uogz6/oBoFVZrAvWHzXJ7lVFUsfz529Dyze/hukuh//\
HH4JpkGoLvf5rir9aP8Ng12ertxc5N+debBWCp3+5fnpXFR7Xbs+VMbkA7pHUmv/\
DiCGOluqDfanIt0sf41pLcifRFWj7PlfKyKlcrtWT12/PX5jTKi2l6USaBzJtCzCdyV1ddtNn+\
sPLTDWfX8sNxVVtWqYmOpvA0J9G3SO20OGpkXw6r3QkJbzhR4Zdp6ZrErV6ZusDwLZwFR7dRZGomqR\
G9IrbYchCqy+nKE1SCshkhi97A0lkpIgFVYhdW4zSE3lsZSCQmwesRqgnJVjVXKVe9/7PnLp+/\
lbx0Q1QR93OFHWUQoV9WS2A1yJ9US2qBNOYklDd04StCWoGRUo00iDXVnnMZyob2jJoKpWZ1dMjYYC\
FJb4ZRQRmORaO+0l9DlSsZOqF5VyyuoqnV3JFBtT+Wg2pLuzhGqt+ZxjeVr+cqMSYvDanJ++\
R0EOvnzy3FD+p9PR0hfnvSV5pOWk/\
RbTa0QoKdH1U2lseiOJyHKL0dYzcbqoATajaWxXFgXgtWXY8uuFqyKsSoxnnSPVVLgLqgeO048EMJz\
67947+ge58YS8Txj99mJ9yLCnCMa27e0f/F+xl+9//Eq06CaCVXPMlUDVD2JNqi2RvVWBxlUHa+eg+\
pJqXW/dwPQK1UkoHcBPerZhxtgg7N67PjL87JPR/\
XY0cNQhOPR4Vya80rCuafyuaLEhvYBmkzyDauwGqOnRf48g9WovxIAq7us9mxquRPoXQGG9Mmk52uJ\
eWrLPfozgN4zgQb0jWMs0KOm34A+\
OvumJRaZ807nb7g5P4evx7H7Gtc9pHVJ9QDoHkSD1Nakzh4cgdTPlkGjH9tl66aD16CaskoOiKqxVM\
By8/vuvc0ay0yA7v0yOqCjyZlAZ+7ae8VBFVSnosrctfeKg+\
piqK7Uez6pqqkyZVAF1byqCqqtUY260rNB7jptajns8L5SbIhi5bDQ5nh1Qm1jWmkGbf/\
r6bgqbStlkrHBkuAljDr1GrlXUye2sp2CKJY6QZvj1QlbkuSCM2ibPbkObRsL28n2HGH1P4EG5dZj9\
aRccvIKoBdAD9OgYY/3W0dUlwOLJDYdL2GFMWG2K6FtYjMwxnLhUBM3q/\
ewzE8baaggqmKyOghV4XqTE0j2HGF1WVkVZpVDREA1RHdnPKpq1eocWV0OrCQDAfCitkRJxhmu6DOW\
ytO9h+Cx49WNS8aSa4lSaFSOTUqwCqvzWV1u76+Ero7JYmF1EKtz2jsRaEMZoS17xZllZ4gEqyhj+\
fPAahJllMhDx/z6ELQNp+1kcqoz+\
7MpOzOQLqGr5MDlz1MhXW3VZU7FGbARtFHcEKyiyuXPE4zViPUqpA8hfcz0z0zSK6yqZdBM/\
8BLN14SDrbCi3R/J3Y3NSEvarlglh6LBG2zj+T49vy3QzO8rKjq7q+\
ibJuchs7eXwXoLUEX35wFqndQnb1tOTaqaq1UcVQDym8lpa48uTqcd8q9v3kd5+\
D7xXujEkpy95mFTQTYpT0N6B5HCdDPCfo5nU4KugbTE+\
vp1zXLX09n4fxc6xrOZTifmKNXrhmkCnTDIFWG1J6LUbXkOcummViohhHVprOBGrQN39ANbdC2LG09\
s9AabTSGoG0t2gZlkhwx6/2MFH1L0HZS8CZu8/RUyqDaBdV/\
PR01UDWWimzs8RsM1Yn7NIFtBmwSM8BNBdRztb58XK3KU7dHqrG85o3MH4cPJ7x7770k/\
P0PKuoEelN+f/V+mV+9b/3js2NU0DfSepL+De7NNNkzJgnoRdAnMm0slaciIOgSw/\
6Afug4EnSJ7XuLiPcFVDvNBrpTZfeAQVPYSJUbgaWWKiOr41i9p5b3al1YTSKCng7IaqhuMtlm/\
J6b0buHalhZJV8tojonsfVEidW6Ug1y6qtDu8byW/mm7EWJewGhgu9j8yGbMv3V+\
4i54d9D1VgqecPDC9HD+\
8HbrzN1Xz5ygy6xr70p6J5BjXusGsvD8eo568Tmj60mhseQDqtHrEbtILfX2kGyukelsVRCxxVRblU\
Tg+pcVMPkz1fT4r6yKnGOxLGjJxqJoUr+vHj+DOhvV0U5S/\
4sDjWsarNKrbvnmIpVdBVWu7C6u9UIVnPoavpi99gxYV8qAaoUu4AuAjq1LprsZNpYKhEc0KVBV0u+\
KZS9n/EW6MZS4RdFB/QeoCdI3SOAHlHRw8yOHLfJEnTEjh0fex/\
83IE8lVgWBnQdfkH1IqoSR2IZy4WOWCrYjIWGWENUx/\
wuLqhueFm01F2dNjFhNJZKcnmrgm2WAUv0n1PJalgFXW18YzyqyCqsBpFVWC2/\
TTBWaQJ7PyO6ugSrcVLgx94H7y/AlKtdWBVbW4XVpqxSrs5l2lhmr612EmWdM3B2mTZ/\
TNCXCpsrG4tnaUcH4DmsdlqxgdW3KaxWMhkxVtWwjLpio0PbsWPqDQPA1kYDhZLY2aiyPFp29GAQtT\
Alhz2F6ux6E1TLjo+\
9D55lHdVYKh8cVgXqTdq4ZcdjViVWV1BGaAtHW1htiwCWUMm4PG2Vhgi0XaRNZznSWGbTNqZBYyyVp\
/sWgmG1bc0GDcI4ThiN5Wv5e5xTS8+\
9byWrqds7OlhuJFOTVe12aAbaEpSM0LaGMkqyShJ7lMSGrS1hdePYfX69/\
ZkF3SX02PHq8M5EpjcQ5+E31oElxhLmEMB/Px01NqqoJdXmjz/2/pig2DUW93Fj21d/c3wb9681f/\
M+ynvBYyT+c37/2R0SIB3Sj0ivfJ4K6ZU4AelzSf/r6Qjpb8uT/ih/nj3S3Sn9rvgTJ6LEiZ9PR+\
LE2/A4UeFyeJy4kPvfK/0/wkat2UKYIJ0gTIiEiQuFA+nEyzFznKDBUHfcLC7cCxPtI4Kx/Ch/\
HrKJ3vB7Lk/AKPG/\
n45EiUNHosRb7yhRGSL5duqtuycdxqI70hAwGNEBIRitW9kQJpxh4v88HQkTh46EibfbYcJd2ZwMHS\
Qy2SMUiUyoCEVd1DycVKI64eRMOGHJJ1M4IWX5/\
HQTYxyOpCzZYoyxSAypuYORsVQIpPeSLkzQeyFMjAgTSyUy9F5IZIhQGhGqRX6iE2RGxpNYYYKeCmG\
CVOQfFnoqxBhiTKsYYyzLjeASYyh3iDFsLr6S8VDuECYIE6uGiVRdEXfaIREm2DQ4L0xUsBweJsQrF\
pIJkgmixPQoob5PhzBBMhEyTFS6ZHthon1EMJZK2IqdTDBRNi1KcAIBUUIgSoTdacPwGJUNwahDMFK\
vbMhZpoUJpuAJEyPChLuyORk6SGSyRygSmcERylgk1nvdwchYKoGQRIYwQZggTLzCRAv6dXKRkfGEM\
EGYCBQmjOVR/jzT2yJN4wlhgjBBmMgYJlJlE02rE+\
ZCEoeJCpbDw4T4XAjJBMkEUWJ6lFBfiiVMTAsT7LF3honKgNNeRGgPv7EwKeZ94tl3Lxh3/\
ufpmDXu7CYT5o+59sReyDA2uE8nnRzhiNX0DYe1WK1UJ12rAUiH9LykU/e/\
QTqkL0D6N8erU5OuUZLPmXmORTqVdvkhWZn0gAJsLBX6A7KKKpdvaTBWh1fakA7peqS/\
7t490ttDbSyV1R21/Nv8cU6lzUqXk/\
SV8m9Ir6x0JZXqLKyiyuXnc49VY5FY6TqJ5dfno4Iqo8qQvg7pqDKswuraXTFYbc0qGXT5sYNV8Qw6\
wjZUCdJR5fLzWSG9QtZw0oUmSCKwiirD6jqsospRSEeVy89nhXSJCRI31MbSqoM9EmpUGVajs6qZQe\
efwY6lypBefkiCkV6pB0aS7n4bnVR7Q3EuTSf/\
Lt9SSJfV9JHyLcHq8qrML8kcQuRhdSPD4wFm2gtVhvQTrbI1xRZWs7NqLBITJCex/\
Pp8AmAVVmGVapeTftuzSrVbfuxgtcyq+\
SMzIHdCAqqsTXqFrOGkB1tXns0qqgyr67CKKqPKS5AusTLshtpYKq1uyZVhVBlWo7OqmUG73+\
Zqqm0scyYzIR3SIZ0ZbLX8G9LLDwmk65AuzuoY+TaWSg0F6ZlJf5Q/\
T6rsvX1I2MSAOPh7SKenVr6lkK6j6eJLYt1Z/f3pmIbV3Ui7wdL8cfg52BXaLvwGNBBFUUZoKz+\
fw2m7t2ehwiq0kYdC28xMElZhNS+rxiIxB32F1ReW5o/\
s25VmNV8nF1bfHKzqzjcaS0XnIR3SIT1uBm0sCcYrdEgn/y4/\
TRFIN5Z7XWQJTadWhtUlWL3Xg16O1TkCDKtTWH04Xk0Gfeg4m9VYukq1W34+\
I7B6T1ebkY4qo8p5SZeYULzHqkYLa06zOpYqw2r5IYnAqrFc6EylktCNZsIqrMqyOiiDZtxjRg5MtV\
t+7GA1Qga90iIwqlwnfXc/3vA56D2ojaWyPzBhDzoLgvSgYXVatXuSdNJqadJ/Ph0hHdJfjnukHzv+\
8nw2xoNOTj4kTJC8l5+m/GFiV+cnkj4S6liskryXn89grA5qqbEF0vtldEj/6+kI6ZD+\
cozTkCN7J3snTgyIE2qkk73DKqxSaWsI8FVW/3w6wmoGVh+OV2dungM6oqwCunv65FhBvz5v9klUd/\
V3egKdBUES6CVYvZcC32O1a2OKk70asspSVflpys/\
qdF09Jr2SOkA6qrwW6SfFlnq1C5bGUolQsJqE1Z6NqRCqLEm6hK6SQZefzz1WjUXiFL7xfS2GvbxfR\
od0hr3Kzyekx9J0Y2HYi+\
ydONEsTqiRPhJqWIXVoKzSUxsCNZU2rKbLoFmrQpUhvQYwujoYS2PptFZFV6x8XeOwuuhJRWg6mk6c\
OBsnHuXP0/5QhNgZQSxW2VZVfuwqrFbYGMOqG0tjubDSdezItqpxEQFRBvQcLTVJViVEmfZ3+\
fmMwKqxLF9oQzqqvATpw88PjM1qrFIZVS4/drBaZhVVjkI6qlx+PiG9nH8vwip9rfisfnO8OksD+\
ySr7L+CVVht24OGtvO0zRn2ototX9cIrBrL8B70xMLWWObMddHXgnRIZ1+zGunk3+\
WHJBjpPftaXVmdc64nqgyrKVk1FomFpemkx1JlSC8/\
JJCuQzo9tTuks4GyfF0hfY90Km3vhcwSJ6jTy9c1WJx4lD9PqjghGRJY0+\
7IaiUG7rHaHktjqcSOhPuqMottU1aX3+y8EqvHjjrblY1FvFMWC/\
TlW2oJQDeW9TZQQrqT9J9PR0iH9JdjgoRg9TYbVTphomGY2NX5iaSPhDoWqyTv5eczGKvr7bNGlZ2k\
L78eDul7jnE672TvZO/EiQFxQo10sndYhVUqbQ0BptKG1Td+uh5Vfjky+QLp10g/dtRZJkPSj0An/\
S4/n+1Bb3WgWSUixBHlLAiy0LUEq8ai3sB2v7fnYdzTVWOhgY0qQzptLTEsjaWSMMFqElZ7FruaGXQ\
W0smgBVk1loqOuQF+995njVqZUTHvlyGDhnQV0ldWZViF1bGsjs+/\
W0ENq2TQsDqK1ekZNLUypI8gvULWGNLH18p0xbxfRkfTGfYqP5+\
Q7sCSYa9xEYFCG9CHiHL3ARJEGVGGVWR146izKGUsneZHqLPL1zUC6May3tmDWeIE61yQfob04QcVk\
X6PYxVVLj92sFpmFVVGlZcg/\
Zvj1TqF9m4GffzqkRuo5hzoH0uVYbX8kERgdZAqwyoZNKzGYFUtWZ5OeqwMGtLLDwmk65AuziprVZC\
ejnSJSRNjmXNUSazsnUq7/JCsTHqqZjWqDKtarD7KnyeVKrcnfZOZT8cfVYb0yaRLrHSF1XRU+\
YDVY8fvz290EtX2VBoLPzTrfeIr5XMlBndiWqfNhqJHjhKxOR/ZJoPzhpyn387VnnPhxH34Jo+\
VIwKgA/os0BddIQP0Ouh/PB2DgW4slZJ4j9WuJXrlsZOcJvUEPWZZ5qL6+9MRVMOiukFuPG1Z+\
tm0tFaj7eF4NUcSHDpmZnXNJNZYJA7kPSmCX583+\
ySrJLGRUV0zic2FKsIIbdCmnMR6sIS21rSRhjpenYU2yTQ0wnE5Eqiu2d0xlgoaY1AdVDEaC90d75f\
RYXX5JFaCVWMR2loPba1pWz6JXYk2ktjPjrGS2OWFUWLOrlcSGxCsDUm5hBHaHK/\
OL4wNtp5xcgsNGmi7XvSN3CY6h1XyUFi9wWqlhBVTRvJQaIO2GMo4UgQlaEvQDr1w2lB7sIzl3hEmy\
7VDGS1dRxiXR3VlvYtFW4IGTS7aBqWhTNB4v4wOq2sqo7FIDKaeFMGvz3sIbdAGbes0aKCNBg20xWn\
QRJhX83xrSsbeqFbQGIPqvTSUkvHliKzC6jBZXW7dA1l1orp8vSkxENBLVgOCtSEplzAun8RK0DZIG\
NXyVWMRH0yVUEZYdbwaVsuODOqcwdJYKtkNWexCrAbMYqEN2sbRVmk3xVZGcVbJQ+\
u0VR6cPdrag2UsF2blrnRo0pw2RXK6jjImYHW8MlbS3VSCp0Mbyrg6bdOVMcI6owSrKGNzVi/\
8Is6VLHZ3itwjeKloi6WMa9JmLBUluoXgINrIQ6PQtmYeCm3kod77pcPq8sqotnYxZzT16lYqY6mk3\
yjj/+/476djXNoqz+eXnbtnLBcOqwpRM4ZVRmP5tfx5ZstlLNJ/\
Ph0hPSzp01VZZ8MIYaJPmPjr6UiYIEy8HCvpxAtB4XQiwUy9TpxI0FIjTrzdiRNqpOeHmiIfVt+\
GDXHoavpI0mOpMqSXXw3pe6TrNgPRdEhXIZ1NBy/\
HSqVNR64h6QkWxJcnfTetXkRXY9GGrpZfPYY2Y6nwkj8HNpY5Ey1JdZUOdvnVw0kXOj6GHBhWYZX1o\
nxYGkslm4DVJKw+yp+H9aIppEvoKtVu+dVZWdWtdiVZTaDKjH+XX71HurFU3tuN/\
7v3uZu42nTsyPi3YOxoGiYY/y6/mjARK/U3Fsa/KfKJE83ihBrp+\
aGG1XVZhTYFCTUWynRYLbLavZ0XoUwnTJTvAn37KWGiguWYMEGZPidOxCq0Ib38akjfI531Pe/\
90inTIb386rCkw6osq0zIQfo10o0lwdx6ftJpyMFqZ1aPHWnIZZd0kvfyqyth4pvj1QnLdIks31jmj\
NLFasiRvJdfDek6pGfRdFiFVWjLnUEzeV5+\
dQRWjUWoKcaQeaY4gaaXXx0sTjzKnydVnJAMCSxpwyqs5p5IQ5W7k165rnukt4faWCqRp1WlLTRSmj\
mtRpVh9TaruoNmxsJpDqgypO/n3xeOQlYjPVVa3ZTV5QfNcrG6+qAZkt4nTCy/\
TEaY2HOMU6azdkbqT5wYECfUSM8PNQ05WH3jvHWK/JcjpEP6bdJ1G/\
doOqSrkN5qo0clJIRl1VjoyDUkffnf501A+\
m5avYiuxqKNvlb51WNoM5Z7i9KVa5GPtoAiaCyV3AhWtVkNtimLLBZdhdVRXeSurLK2C6uw2lcuyYF\
PY2ksldQWVmG1oVzCqmC9yppN+dXDWX2UPw/rqzlJ76/KkF5+9R7pxlLh0o3/u/e501jbZeLK+\
2V0amVIL78a0skItDICSId0WI3B6pzsna3S5VdHIN1YVt8qTZgo3wVa71PCxDfHqyUTAk+\
P3h1Pwq59xyrTYbX86gisGsuFodBFBFgHS2NhrHNhVpum36lY1el/XWZ1+\
eOCKsnXHqvtsTSWVmd9VtrflRAVtqVmLIx/k38TJ5rFCQPnckNusAqrQVllA+\
W0pJz8ew1WjaVpXyt4/l0pMVLhz7G+\
xIkzceLheHXqOLFmSDCWSnQkTiSJE5X7zDjry7GST9DPo0dAnGgWJwyc9PNgFVZjsEo/\
T7qfB6vlV0dg1ViG1+n3oIZVamVYpaeWlXQOg1gjTghPubF5xPsNqbQhfQLpHdJqVFlQlWG1/\
Oo9Vo1FYpfJFdI9K12poE6wKg2r5VdnZdWTf8MqugqrA1gNdirCnPFR6lVYHcuqsfScHofVyaz+\
8XRMy+oebe3BMhbdvdIVCX13/Mf2eXHmflNTVPP/Ymt+\
VDfIjactcxUKbeloM5aH49UNBik8WEJba9pIQxeiTTINjbA+KoEqwtgc1ZmT+\
6Sh0AZtGsLYAUtoIw2FNtLQlmmo51sjjF1QNZYKGrf4HZSG0p9BGKFNjjaE8aIwSqCKMDpeLYnqvX1\
hVIwII7R1pQ1hvCiMVIwKqEoMlk5HNezu5ljCCG2OV4elLZWM6YBlLOd+MCvqYSDHjr88P2jN0c2Q+\
PDNdGHUyWGNheN1KVaJEq2ixIb26aDnZ3q1071AdY/Ah+PVjDFE5nzOCSZECa0oofuzGhGiBGk/\
aT9RgnH/BEyD6rKoDkr7OzANquTeoEqFnpPzOecWIuiDo0T+\
YUzKZHJvUG2GaqufmaygOmdmDFRBVRPVDmJJAkwCDKpdUW0llqDaT0CN5dwQKagKoGosPQ/eHl+\
rzjmNOyC/oBoP1Uf5g0dAdU0qjaXTjBaonkbVWNhF5X2612S6aQI8e8/iOQK3X/\
iL4wu3F8Y9sIzl3qpsZQemmqyeYzXzRkZoc2ibZ39xWG2DNmiToi11Jum5umJgbVJHaBOjrfLY7dHW\
NZO8twOPTNJ7G6AtCG0ZtK3pTjYdsNA2aOtM2yBtG0mb2vAcpxZCW17aMieNxrLcCkAu2h7lzxOGtu\
4Lcx1STrStTlvlWu/\
RptYluVK33VsBqEgoggdtMWjTPe8H2qAN2kZlktNpmzj3RSY5jTZjqTzdtxAkk9xABG2L06bWJcnSk\
1TbPQRtZ2jb7Uh9eX6Z4JlkWHUyljnHxcSq2/\
7n6bgUbcbCVPLhq2FVi9U1lTEEq4MOXcqfXurQhjI6Xp1lbVxNGVNhaSydNp0vr4wVNiYqI/\
1QWVYXpi3Bbp+\
wvFD1QVsObWtQ9bkTVp1zjowl326fBFWf2hzLvZ2sg04FVFNGOjThWDWWytO0B3BYVsdXfRIdGrLYy\
FnsoqwaSyWrppt6EUv3uYA9OzQoI7QtQRtrF0FZNRbd/k7XfUrLsYoyOh+7PSyPHT1D3+aPw1c+\
Giij520G9XcalILut5mDYPtS8Lv3y2xYTfqTw7DqZtX8UWIxxVg8ZzRBupP0pD8aEYz0Y8fH87K3oL\
9VsdtqqPZcXjyHaR1UV0qgX0+\
YGqppE2hkFVlNxmowWW3Vl0JWkdUTqA6fWoojq54HFFkdx2qnFZvuCB47em7UB6U1xZqtquLJ7rHjr\
46L+0EzpO45jkmAIfWiqHoO7snSQtqADapTEuCRea1EtSlMW8/\
Kcpc2EmBkFVbllLGS2FaSFlBdoVYVRvVR/\
jzDUWVlxnshSWLrtEn0YduDZSwaR46QxKKMKVgVTmKHF5zQBm3L0jaomeoRwdVpIw9tTpta1SdEm07\
KaSyVLB9WYZUOTQgJNZZWW7AXXvio6MYYVttjaSy6/Z1jRxY+\
WqOaoOCUQFW44BzU3qHgXCKJVaNNLYkVok1HBJcrOI3la/\
kLjwH42FHo8PcxKbBatmssWVcztY9AycCqRGsJVhOwmrm1BOkbR0g/\
34Nybz8LCDoJ9ClUV4KNXSmHjgmK3fyyuhKr7EoBVVANgSrrqImL1T+fjsGWe+\
7VpeaPF36tVw30K4fwtsqVv3mfu04VLAeoOEHvdAQ3oB86BpvB2Ja1OmFit/\
aG9CPSE4w2wqr3Qr6OFayoJagKoppg2CrpYo+\
x3PtxKN3sG1Zhda6sPsqfhxTY4TiyAV2JhLAKqxO60rB6XkKNpQI1rNZZldhwQA58Lwdmc9ASrSUJV\
tV09dhRp7VECjxOVo1FdwbjA2fhHjK58suxor+\
6PSjttdkMrEoUuxqs6vag1FiNqMpMRoZnNUKuDKobRxLoFVGNJqsSLShYLb8aVnuzGqJclWDVjaWxJ\
F3v8bAxht9NxfuPP/7Y/PED7X/88Vv5VrlRf/c+Ou/em//uvfnnooznrb963/\
pC8n4hJBw77rY7PLHDHRLaCzCsfv7jdidBeyy702Ysj/IHT4/\
gseOuXD6e1wNWw7KKrnrfOirUsNqR1atrO8eOmyapeewr6iQmq5VS+b38Zdylshi+\
xlKBbYxQw3k8zmOlz2tyTu59ivNOp2jA+\
eQyeUM7oGtrt7G0OlcH0OugV1bNdEGPxbSxeE7P0wEdRQd0FUUHdBQd0P2gmz9WIDpHP11zQAd0QH8\
bB3rYxN8dEYwlQXce0AEd0EOgiqJrg5504CUX6GI5vrG06toBOqAD+\
kzQxRWdeRnnOQgex4CcR0DaWGI17YQEHc7hHM7Rc1XON7yeJHCD3HTajOXx9rloyJxSG0uCbvhqEy/\
G8npo2wt1LtKPHTMPqwN6ZFGeCfom3T5Jv4akJ1DvqFj2T6AR5fLbfKBLpXzoiFDfjgibENAB9E4n6\
8cBvfJAvO98G2Op/EBje/rPseoB5lya7j7qrL3+et763KlmnsDjTot/9f5HNHkcqseOvzie+\
InifYtzf5YeBlX3f7zKtD+n7g7670/HSb92g6qWHS/\
TNkZBNwkqsjqlLQVtZQwa0Fb54IvQtpIyzv4dOJLYcUksqIZGdUwSO6gIXUpWJZLYCPmqEG1jhBHaN\
hhkSWJTieCx44/nw48wbny6o0oOC6nRSBVbGz129DxMe5hvuP7HH91DELuSPPwczguoVh6x9gMP5+\
YY2v9muXtkoelvSLWfLfz++\
TOKzRbGRdX8sZI3iGnyhmxYlWW1UwKstjnnmLamYInzYiyeUYSJELk30sWiLYwyrkeb+\
ePwYfoKq5VLDqtdWA1TcDZl9djRU6Kd43dkGlq5FMhqZFQTJLGVByesrCKM6WhLIIwXaEMYQTUcqmL\
1prFUFGKP32PHBjtHQ8hqz2EgkliS2M6snpPV/\
qesaCSx0IYyQhudWFhFGYPkoTRTvY88tEFbkKoPbaOZWnB8PN+/BYFfTjEUJ4mlQePlBVQ7o+\
pxdKPq2QFwC9V7FeO94rACW2VP2C3YNnTVXu15aNuD5d5+cmFXSStUV9ssAqplVE+\
KpVuT26sqqIKqJqrmj5590SP7sHMS4NVRFesMtUd1U5zuAqvJatgMGNqOaPv30xHa1Gg7qYzu927Aa\
uWiUa0Kki42iwDpIXLgnqTD6hGrC5ervz6/kSaq7fV3w+t1VEmgQRVUl8+\
fQfUIVbFfU2lFoMdRsgm8XUiRHMal1PW+tQ7os0vdTlIbC/SK0lY+\
43DOPdlz9wXcDexwXuZ89lIRnB8JevvseWSi7AlQKHKk1BtSj0gVTr0lZqqQ5FOgz/\
65JkDXZlpoznl1VGf/CiKoHmlypXT2vE2DJvXE/T+VW0PujSTn5lwtzUaSQXVBVB/\
lz7Ny9pxFfkEVVPuielJq2SUIqrvITaetfVm6QU5TGKlVPzuSAOujerLczD/7CKpSqBrL1/\
JNEcuK1UDXYBr5lU6Ab81JgerGsT2qi7aQktJ2a10V2jaOWWgzf5ToAm3kEVZhdclqlVXUKKzeOqoG\
VjeO4rviV8mBA5amxlJ5IsW6wF+f3nHol0ygYbr86pVQjXp+3IbNoaJsLN8cr3aHBDdu99Lvq7AeO+\
7i1rRU3qN6EJe/fAamF8C/et8m6ha+\
iKQfO357XqSh9L97732DXUXdw4RkREgAepjTM3qJciVMIMrlzzMbwZVEefbpc3NYPXb85fk1kdWmsg\
qqyGq7Wnem1uZndbb+JmB1dq0Lq28tWZVIoCVZ7S7Ax46eXWSribKxXOhVNcifr+\
K74TU4qtS6iqIsVusOYnVXlOlLIavKsgqqb+HzZ1BdAtUxpa6xVFTsXP2rNlVJ/\
zlnlCB9ngx6A01mWdfLxmzaVtfkn09HjfS5vfweO3pu1IdsmxtlLL+V7945Qd/F9/\
15kXbjx3RFd0cJY/le/uDtI8LD+x/\
3QoexVD54pzDRlP7v3v8YdZWqfZj47fmNhoLePh1QQ9VYJHYvbZKCRUGfvcliTjk+\
XtI9FUJ30t1QG0vl+rhJN3+sRJkx+\
C9Huth6NKSj6XuOsAqry7LacySkgwDDKqxOYNX8MVZTDFZhFVZjsDoog4bVI1bpTDl4ydKDdoNlLK0\
6U/d09eF9vFlsQpUh3Vo852oJdaZukR4WahaGLbqjFoZbNabed26zsVQCT4QEugPoqfhlAgTQh4FO/\
9p7vwB9WdDNH2O1xMYX6YAO6IA+HPRBqbub6U39DeiALgD6w/E2pO5lR3ZpAHog0MMq+\
qDUHdD7gL7SWvjrNps/rrRCNr7MllghM5aF92OttBa+\
S3rTM1NS991nkk6dDauwGqPQhlVYDcfqohk0rMLqWqzOVMY9LI2FtSZY1WPV/\
JEetPfOwiqswmqH3hK6CquRWX043iZOb6nnjqpjR/\
E9UbCajtVdsQ2rqyPnMGA1G6u7PwuwwdL8ceYR1rFYNZY5U9DirKbfazzxCPruh1C7AdwQNwC2YJsI\
b6FqLAuPNwL6EE1u1YKKoKrCoC883QjoSy7srgR6e6aNpRI6dECfvWGhO+gzy+\
wruXuC4UY10sndIb0z6R2S9/edB2JQnID0lyOkQ3pe0gfl/pAO6ZAeY0kaTd84SpA+ezkc0t/\
GkW4sg47eliA9LNSwOoXVRbvnEoeAwCqsRmZ1pf43rMLqNVY7JMbv3pu/\
ZgcbVmF1MVYHZdCwCqsqWy3y58ATJdRYEjSMYXUyq2F1FVYns8rqrIMXWN1Y5uTA7KuA9KCks1nZ+\
wiMIb091MYyfGMFG6Ms+NE2Ru0xbSwJRiuNhYVhQAf0maCzquz9j4C+\
LOjmj7GKdDfTxpJgABvQAf0E6A/H26DoZUf67oAeCHQU/\
eUD6IAO6GqgG8uco7fJ0j9bKlEU0GVAD7u8ljR1Tw161PE2Y+\
FAscNXZ2l9G0uCWZbVjiSAVQ4V8P5HtWkUWJVhtXLvI/SljEVidsRYEjSrrrL6+\
9MRViOwOl5XJVgNiyXKeIY2Y+\
G4y0OIRh53ScUJq4uNVcZilYoTVmewGqzipDvkfRuOkZZh9eF4G3S17JhleSYi6fSWRpMeYX01P6tz\
ekvQFpU2hgQDiGCSIUFjqVzCW7S1T1iPHX97XuEBqK60uT6XWl5NYv94OgL6SqDPyYCZZbiDKpoMqv\
00WaKFjCYD+rKgM0ns/Y9qxfPCHWQJ0DfA5mFVolAOq7/\
5pih60mYsCaYT3VgaS9PTKKh17yhjgikKWN1zZF5qj/\
SFi11UeSHSjUV3XgpWj1ilXoXVcaw2rVcD0kYO7KUtwQ6dRXPg9hJqLGH6wOTAC5E+\
XVev5sCwiiqfYfXheBtxVgepskYTqme7OSLpqPJCpIdQ5TFlMazCahRW2cnnfRvmMGB1LqvsAwwgwL\
B6m1Xzx57LQFS76CqstmO1Z2sZVtHVT/8xwbbbSpvkFquDCHz/uCnv5S8Tu1xFLe+\
0lkB1SVTnVKuI5R1UE2TAPVEdVJhugO3F6vQMGFmFVWaecrOKrv7XMcHM0yBWH463gdWyY5YucETSx\
6iysVSAuYX/sePunfrieJJvxQl3SNjEgF6kG0v+OYoEm+\
lh9bOFvXx7jm5Nh9VxrI7JoGE1AavGknQSeVD+jSpDev1tqJVRZVjty2qCDnZ+\
VW4PtbHMnrdClcufR410+lqDWW2PpbFUAjOsTma1Q1q9J9WD8m9YHcfqmJ8qmMnqLdoGMfT+\
cVPey5eHFLiIqrGwMPzZcczRj/lBH1+usu02AJYb2n4+HUfR9q38hT+\
IdL1N91z52NEjgsNB7znD0Z5pY3kVA+\
aPEudGGkuCtvRVUf7r6UiY2AsTxvJCcBMslOKExFQncSJfnBi+zkWcOHTMsqJ9JU60CgmQDumRSa/\
0NhKQXolliP/5kADpoUnvIPTv3kdHLE5A+inSh6+HS5A+iNUrdXqCfh75N/\
l3OFYHSaixhO3IVUIUYgvpkJ6CdE9PTXweRpx08u/\
y51EjPTarDfLvhVlFlR0QCe3zQJXPk94eamMJM5CKKpc/\
jxrpsVm9qsqwCqszWO2QVu9JdTDSe3bFwqbaZNBTWH043ma5DLo9lsbSs1mNKkN6b9LDsCq+\
hAyrsLoYq8aiNpmZoFkNq5NZNX9cvdqFVViNwmrPRaQ1Wc2VLMPqZ0uwk3X3sDSWBJ0ppiNhFVblWD\
WW4XMYsAqrnVkVo83dRtogh67CqiyrzDfu3K+\
ZutoealhNwurD8TbLsdoey5kCDKu9Wa3c0lusurEMS5uxDNpjn2ApBlYFWe1Qr+\
bXVViFVViVY3WjuLVX0weG1UisitHmTnc3yKGrsCrLKn1g7/\
3KP44Eq7AajtWZOTB9YFjtzKoYbYNyYHQVVsex+\
nC8zXK6OrGNBKuwCqtTWTWW4U0oWG3DqucHQ0LkwKlYNZYEM4bsiUvCKrrqvV+tdDXBkD+\
sTmZ1kNiuyWoELDeJsJ9VyVMQr5ahV1jteS6Em8Cwyngyix153hInq312lFTllUmvPDm6pKudrEYGD\
avXMuikE4rCqpxglBFWp7CadJJCjdVcyTKsTmH14XibgKxqSGjWwhZWP1t6dpGv1KthO1PUq97/\
CKuCrHaoV9937nNY0mH1FKvLr/jA6p7jmtWuseTrTEF6+\
fO0Ip35xp0bq0Y6tTKky5Cuy6pErRxBgI3l3MQVrDog4jeiy446tXJqVsmgHbwIrRftYRk2g9Yoixd\
ZbYL08udpTzqqLEZ6rAYYml521CSd3UmJiupB8n2Z9D+ejmlJv8XqIALfP27Ke/\
nyhEGVrLrseGFz0p9PR1AF1Tv9a4m1pkFJdUTQf386Avot0DfAhmRVYq0pbAHsoS3/\
WtMt2nar1fZaG5bV/FjOlFAdVs0fKxy0B/\
jLzl1BV6OymrWuhdVxrBpL0v35GqzGSnc3ZSesqrGadDZyIqthJfQyq+\
dWbDwP7Qd8Lsc5BH75uAjvDobm9JDbU7kHm7G8pN/\
8Ua27m2B34JgVG1ANgqqxVB7u9l1gYdBj5cpNQT+XPwN6PNArVXan9Pm74+\
LCOZzDeSvOKxV6es7D1tNNOT83/xyQc2N53ZQN7Zqgv+/ce2MZviCVIXNfuET/6+kI6ZC+\
lxBQ4b8sC2f+P5+OxAnixF6coEFAmCBMECboLxTDBP2F/\
6zQR4wbJsLWDfegpkMAq8uy2jN336gwrMIqrIom0Lu62gFgsQx6ENSssY1j1VhiHRw2PoMepMoLN8U\
gvXzvW5Ee6+CwXKS3h9pYwvS1IL18p1qR/nC8zXKkhy2qI5K+8NaWv6/Ee/\
lG3QK9PdPGwtjMxDI9YPIO6IBO73yBKj197xzQZUE/dhSfXIFzOE/\
GORNqQ4SfxB3O03Iet0KPkOEnEXRj0R1bmchqLtqMZeGlcFjtyOqYUxGNpXIpYPXlGJDVcz/\
DAavjWDWWXNssoA3alGnLtdgDbdCmTNugDg1jkd5vCG1daDOWWJsV1GhD26DtDG2xNgyo0Ya2/\
YeO5gnaHo630aHNWMIO7fcUwYisJlDGyrW+\
xWp7LI1Fd6WwK4IM1EJbMtoGKeN4VheuGWE1PausXew5wiqs6rHKysfO/\
YpYccJqkVVjSbDy0XVaDl31fkO6Q7DatxdrLBWo6Q6hjGvRZiwS6ybNWF1YGWHVy2qCiYKwWSwVJ6z\
mZTWXrsIqrJ5h9eF4Gx1W4+rqB8/NBBhWYRVW5VidWdjSya2zWnlIbrHaHktjWXTOb+\
HuELR1pC2YtkGb9xtCWzbajGXOWbGsfJQdoa1j1RdrlRLaNo7QFoq2WGsXarS1B8tY6Gimo+\
3heBtx2tpXfWELPFi9jaBa3bYHlrEM70myfrDxgVUnq8byrfyFx4jtsePunfrieLwnxokxpF+\
BmsOQDx2bQr1h9dYP9mZglZ2Y3lsTYdOlsfTcWhJRlW/9HBCkbxwh/XxZ/PeleC9/\
mTGSDuiADugLgD4zd+8OOrl7+YMDehvQjYUq/\
dCxZ5Wev6MGq81ZTXBgSsT0eySr3cUWVmOxGkFCZ0Ldct4KVsuOurS1GtKPQFt7sDbyiDJu2GDeqmN\
rKQuWg0TwMqs/n44uVt+9ELkHszzP4sRy9cvHtX5/+9wR+eK41nthwlg8s83umvqqUhtLRS6/\
7jx37thhLJ4zfz0cNBD/putKH7HE5dhe593FbvfxkVRh4rfnN2qWD1xleqP1LWT+68elqHxDN/\
xfvQ93JUpUviFRgihBlFg+Snj2HzeIEpULSZQ4EyXOza0QJT5b1IqGVwtjEyuUwkTPZCJ/\
RBizmg3ony0Px6u7gx4sHYBzOI/GeWWVA87rjmT4QzhPv1ZgLK/\
nYUP7SdC71vetxmDEQB8k6MZCF5AwQZiIGyZoA3rfWidMpF8sWCBMGMurXbEJFkpxoufoQf6QAOlJS\
L+wLtgBasaE0HRIVyZ9V9NbTQmi6edDAqRD+jjS1bL3nlU+pB+R/\
tfTEdIhHU333kSxNN9YKs8zGcG4OGEsanN9uTYD0bmHdEif2s9jKd/71pAO6ZFJZzXe+9Y6pFPll5+\
mYKSHqPKZ1o9X5TPcV76ulTjxcLyaYX/\
CBGFi6TDBniBnmKDACB0m0u8cXCBMhKg68mcO3ad4Fz6248fzG51EtT2VxrLAuD4DPzNagYCOJqPJ0\
5nun32vtLq3/UGjq9l3V0lnX87LsnrxDektSa88TcNJXyB5X6ltr0N6vuTdfUx/liN4a6CzAc/\
7HyNoP6ADehBFX6kdB+iBQTeWEIN5aoq+UuoO6DlAfzhePWfWHtA3joAO6NdBV1tg0wW9PdPGslJ/\
HtABXblGR7yLTBtLJWqxvnYAurGEOCOnw/\
qahKQbC233GZIO6eXHLgPpEppuLPTdIR3SY0zHDTr7glNuGpKebxdaf9KNRXeJLSzp+\
aGGVVh9U660YRVW57Ja0bHhrCY4ERZWYXUJVhNUu7AKq4uxSg6cjlW6yOUH2c2q+ePwIvbde/\
M1MmimOmeQnu8E5aGkD5/22oPaWLKuKxMSiiHBWDrNipG9l6+\
rWpyYWGm3Z9VYVlpChlVYfQtXabdXZViF1SCs7mbQK7E6UYDpisEq1W4MVltVu5wxqk26+SP9b+\
8NY7Mzmg7pE0h/lD+4GOmpoDaWTh3shY81+PH8RidBb4+vsdxbqkow1mksK3W1OUwY0E+\
AnmAmFNABXQR0tSy9WZjomboPChP5IwKgLwH6HqpuKo2lEhFQdBQd0NVAR5NfjlGZNpZOC2yAnmkvW\
IJmHKCXLy6gA3qKZhygly8uoM8FfWY+/+699/kr/\
PxhAtBngJ5gYGYQ6O2ZNpaVunaADujKrTzEu8h0/9Q96h40Y1E79TvrOQzGwnktM0QZVpuzWnmQ8/\
e+jWWlLSPdV7NhVYzVQe3rnsq4aA0Lq7DahdVBU2LoakNWo+\
7ZTMsq9eqhY2aojYXO1BHplccuAulufjfAXmeVbZfet9ZRZVhVYHVXlbtm0ExloqsxWDUWiYVYYwmx\
+ZEM+g7psHqR1W11qQOwcAYNq7A6gVW1Mz7DnnO/esOYHHggq+\
jqywfS0dUerFZ6jXustidwg5wmbcbC1JP3rXX6wAlWZyuP3QfP+\
69WW9vtMIvcauiRtV2FkLCwKuciPcR6Ebt2YRVWe0xcSagyrMLqBFaNRa0H3VNXkdAilsZSibewepF\
VtZmpEJMU5MAzdHX5zpQaqyF60Jwj7X1retCQTmdqVVVmiiMK6cZSIesW/\
otqen7SYTWyro6njfMwvG+tk0HD6pqsch6G961hFVbn1qtMPcWrV2cfqvzwOor3lo4dPTfl/\
eOmvJe/TNiDb4gIxYiwCQFxRLn9oei7SdqX55eZDvoG2OusSmBpLOxt8L511MbUyqzeS6DVWF2+\
g5W+2IXVMkRxWF2+g6XDaqcxDFgtQxSHVXJg71uLt7V+\
fzpCugbpD8ers5CuBnX3enVN2oyl8nTfQjCDrq60MgRtvWlT21AnQduiCSu92DptEgukxnJv3URiVz\
k148tRp78Dq2KsSijjoDzUWFg3gVVYvckq6yY7dxtWk7Caq5uadP+\
asVRiK6zCahBWWflwYmkssTaLi7NqLBU2bgF8hVW13lLSdRN0FVZvs6pWryZlFV0NyKraCqmErrbH0\
lgk2kjoKqzm0NX8rKKrU1itKNEeq+\
2xNJZcvaWkOTC62pHVpsfud2WVuaU9x7Biy35vWFXOgQfpqrHozi3BKqwGYXX5uSVYhdUg9epKsxDi\
55OF2dUWh9ULvaV7WGpUnGSxKGMM2oxFrTu0fBar08lFGWF1mq4up4xhzgiDtrd0tIVQRs4Ig/\
QupEt0cqk40VVoY40zA6voKqQLkj58t3gEVtFVaAtHG/Uqurou6Q/\
Hq7OQrgY1utqFNmOp6NgtBI8dd6Pqu+PbBOsiD6p2V1JldDUK6cMnj+\
gted8a2qBNOQ9F26AtHG1qeSi09aHtz6djXNounGUysTw8dvzteYWDo2osDB553xrQAf0E6GorNlSr\
3rcGdEAPDDqFsvetKZSDgL4B9iSr97DUyJ+\
R1TptCbafJqBNuNZdPgXW2X4Kq7BaZHX5LFaHVbJYWC2yylbxhrQlGBGEtkNHcdpCKGOW0XtIFyNdr\
ZO7fL2ahXQyaEgvks7mVXQV2jLQRgaNrq5L+sPx6iykq0HN+\
iq05e1MqdHW6uD7TsoIq81ZvXesw0pd5AgICmWxsCrGqkS9eqXipJMLq7A6VVfp5MIqrMaoV+\
kOwepUVo0lwcFo96BmFmK0KsMqrHZhlfVV71vDKqyG6yLDKqzCagxWB2XQsAqrnVml4oxP25zekthx\
S8ZSgWgPYDerEyX02LHBcUsPx6tTy2rUiLAJAR1AFxsHDgv6vRQYUd4Ao4MgtEEbjVxoe4O2a7QZi0\
R7B9qgDdpWqPoy0ya2YRvaVqJtUWVkwzakv4l0U+\
8pY1QsNxx2oE1skRLaJGibmcUmYHWNAfgMrF7YrHIPS40sdqW1CzarwGoXVln58L41rMJquN4SrMIq\
rMZgdWa9CqtHrNLJFWNVordEd6h8Fxhhh7YcyhiVVbeEHjt6NjGQAp8B3VgqYN2i/\
9gxztkKgH5elNlukoRVaAtAG82hPrR9K7/NmsrYHktjSdrxRRnLr47IKrQFoE2xFWssXx1stD+\
gxJMV7dHWHqyZ2hbhZx1CsKp98g+07dE2fPgnQtfVWCQm+\
jZS2AJBd9sVVmH1LqsrTfTBavnVsKrNKlnszo11Y0nFWXa8yqqxJOjvtJ/\
zSYVlBwm9StvPp2PbbqpHiSYS+GXn7hnL9/JN+fJxrd/LjhXQHx+vNn+UOKfaHSaM5VH+\
4BE2zxw7ej54p9jhVuqAp6gQJs7n7g/vf5SMEq2m/icm+\
UQJogRRomuUqOBLLhE5SlByzCs5Xr0FSo6X4/AuhGfRjTBBmCBMqIeJk9mE+20iDH4TJggT/\
wwTFdp0w4RQa4IwQZggTGiGiZ69CYoOwgRhgjDhzyYoOmaECRY6BoeJY8dv3v+\
4XJSYGBBOZh1JowTJRN3x+/Or74aKxskEHUzv3R5Jv+dCZg4T6ZOJ3RyhA+kNoBZn1VjE24i7G0c+\
WgyLkt7ppMWJpLt1nv7AxlKplugPRAa903lSmUHPWuH35JwKH87hXIPzntMDGpxXIllmztMn7h1KdE\
CPCjoVOqAD+qSmO8X4Z0vlgUwPevslt/aZ+26M+\
eA1OKrGMujooKaLZqtP9AH6nZ570xXzOKBXwhagA3oy0F9g9aI/S9PdWDg/ANABfSbog/\
bs9cwHAP0I9DCrazqgHzs+\
vP9RkvPUgi6e4sM5nKPncH6bcxL3THPugyRZYs7dWNjRAuijQN8t24Mp+pz5VzXQUXRAB/\
QFNrTMkX5AB/RsoEsk/mqgu3N8QAf0RM245UCn6a4H+\
rFj7EF3tqh6r3hAzsOcLtP0BLoN7dcVfdEB2MpFk+SScRlIh/Qe/\
bQsSTWsJmG1aUl9ldUrtLGDzHtrYBVWI3e15vwCLboKq4lYFfoRBVhtzSqdqfJjF4xV6lXvNxwDtbF\
UHjRIh3RB0sUzaB3S3VAbS6djlSC9fF3dpJs/\
xtqcfYV0jlvx3kOd7P2vpyOkL0q6sQwaCWVV2vsE6MQJMoLy00Sc2Pjk7xFAOqRnJ33QKlvPjABNh3\
RIVyFd/MiWpKSn3w7WgfRjx8fzIgG6mqSL1/\
NIuiDoxqJ2OJPQkJvO1s0NxYtKOiNy5XsfjPSeI3LtWTUW3T2ZOqyiyuWHJBirj/\
LnWYRVne6ZsTAil4R088ewLTXOTPR+noCazuBM+SGB9I3PcocmbnKFReMEdXr53i8VJ2JVDmHFn+\
wdVmFVrk53C7CxdNrgQvZevq5XSK8Ao0s62bv3io+\
JE8Yyu59HnCjfAOLExme51Xjyif9Q5RMnrKXn1E5+\
0lmjg1VYjVvlC2XvqHL5BixFeqwJOzVVpvcOq7AaV5WFauWfT0dId5N+\
7PjteZFCgj5nRK5798xYYs3SCSXv7Fkt34CVwsScKl2nyb5JKYaGCUAHdEDvBTqKDugrgj6nws8Mul\
CFD+jl67oS6I/yB88Hus6qOaDfBv3Y8fvzG53k3FheaJg/\
xpqXd6O6YbMXlsaSdLP7nNT9j6cjoB8yBOgbC+c3U2WD6nBUjYWzHr1vHRD09NNt7UE/dnx4/\
6MO5wklWSfNNpbZbXM4h/\
OznHv2kMH5GaSNhWaaCufGkuDwiV6CrtMM34SAOPQDOqCHq9ABHdABXQT0R/mDRwU9AtOk7gFBr/\
AiBvpEVI0l6ZK3sczuxQE6oCev0QEd0AH9Euic3EbqDujBQDeWpM04FB3QAd1aspwvowO6kKIzL7P2\
5rMGpHJATABBj8q5sbQ6860BluKHOYWtso1l4ZVwWHW8eiSrPTNgY6mEBFgVZDXqXs97rKZKgQeJMk\
wjqwcEPsrX+lb92wv03bf5ALYXq71SYLXSVGeeBFZh9bauDtpaLb6RC1ZhVZ/VQcWu+ObqpKyK/\
XAIrN5jtXLRFmFVJ1k2ltkLPpBefhtID5hB65DuhtpY1hjhCEG6sTTdJDmyr+VZLqKvpZV/\
w2r5bSKwaiyD+lo9SadWPmKVDLr8NsFYHZRBi7MaUID7Z9CQXn6bCumvD9kL/\
ywzIMYifgyweJyA9Cmkqw1mDmKVMwnof0P6CqTH2i6hpsr0v0OTTvb+\
cmSzMqochNXKJ4dVGVbnFNUcFRSF9GNHtlWdB325PJ30ewrongkw8WWyK6Vyzwa2sTB+Aquwuq+\
rg8ZPxJeqkrK6fKl8j9XXh+wFsM7ZXMbC+Em8Bjakl9+mQjoN7D3HME2xlUif3RTzPA+3oD52/\
PH8RktLeljQjcVTkQfUeUAH9HCgG4v4kBqgA3py0GP9IsYmV0fRAR3Q54NuLOLnAQM6oP/\
DQjNuz1FscMVYPMU8oAN6ctDnpO4jQffk+ElBnz310h10Y3nd5g3u10lXm3p5lD+\
PbpnddJQtKauz18Jh9S0Kq8Yi3vveXWd+OO42pEN6taOmQbrQEf+QrkU6+Xf53gcjvecPBJB/\
o8qwGoNV8u+XY0DSUeXyvXeTbv4Yq/+\
dkPSkrKLKDrBSs2osqQfHyb8hHdJDrnQdOwacHTUW9oLJkH7s+HhepJCgx5ocjwC6sVSeM+\
bMAD1FP25N0IUUndy9fF33QDcWtSPH57CqNvxN73yHdHrn5XvvJt38MVaVnpD0pKyiyg6wUrNqLPn3\
eSysypBevvdLkf4of/CopEeA2liotMOQXgFGl/Skmj6RdGOZ3TyH9PINWIr0pB05NP2/\
jn88HbOSfuz4/fmNroP+Yjps8t4AVYbUhohy+\
hXtrqgmqLMjqOo9po2Fjlpn0I2lsgY8PCVnGvVlSXoYWgSo+\
2ffY1a0hUmvPN0V0iXOXYlAG6r8ctROv2F1kK4u1792l88/ns/voqAvn37nAv1R/jzpQQ+\
r3v3Tb0gvf54K6RWykPTFSTeWNRa0IX0Q6cstSYuTLqTpncp0T9NnDNTHjp7CzQ16r4x+\
zirZyB8H4sc+h0g6oAN6P9A9J67xG4BDQO+0SKYD+m6avsG9BekTc/\
eurHpOJ2dGLXKdvR6rqPIe6ZWrS/qNKkN6CtJ75t/LsZq+\
VO7A6rHj43mRQHUiqjr6ayyzl7kAvXwDAF21zo4AuptpY4k1OJ4adGPJuhlM7CRTY+\
EoNFiF1R6q7Em/OQoN0oOS/nD8y8ykT1dlnfzbWGYX2pBevgGQHl/\
TIR3SIV2gp5aZdDfUxsLkuAzpx47fnhdpZdA1KnKJ3puQpKcH/diRMw/\
LjmGXw7NsEGsKevpVsvagHzs+vP8RzsdxjqDDOZxPr9Azcy5Uof/+dJzE+\
ZyjTd0EbpCDNvZyQVv0k8y60iZ0nAG0hactwbmBXWkT2r0IbdCWnDaJ/\
oyx0Iddl7aH49WxaYuobUw2oowrsiqhjNAGbUvQxvqBEyxjSbprdjptlVOpE9AmPjkvXh4KKSOsOl4\
dm1Xx2XdxVpfTVWOpZI23AHaz6sbSWMKuy9Pf8T4q4ro6puKE1ZejZA6cueKEtvKroY3+\
Tso89NzGLs9De65mfHgd28+B/\
30l3h0MDSo4u898G0sl5o0cllPb1jknTIg1hwKCbiz9t2p37yKNZ5Uxcu9bix2gAqsbS6yd1ZqqDOl\
DSP/r6QjpkL7xadrWUkvK3SHBWGKtIZER6MSJCm5iceJe9q5GOhkBpEN6NSOosEqVn450cv/\
yQwLp7TMCZj29jwVxgjgxN05UWO0aJyQqB+LEqThB5VC+\
91njRCWlZ9UgHelkBOWHBNJvkc6qwZ5jwDjBzE/53meNE5UPHqGXGFb80fQprIadxBXq+\
4svBaLpxIl144RQlU+cKDtKxAly//K9zxoneub+aqQPghpNh9VwrObS9InybSyzt8azwle+\
AcSJW3GC4SDvEwDpkB6ZdIluYAjSu/f9Fz6A4+9L9l6+oxXQ2QC4cw83EPfiN2xGP0fSAR3Q5+\
buCPUQ0P94OgL6nmMF9AovYqD3Sr7RZDQZVIVQPSm1FM+ADujTk+/hW+\
gAHdABPe10HO0071sDOqAHBp12mvfGAro06LFWwnsl3+LTbYD+X8f0My+\
AvqfoQjW6Ttfu2PGH41HJHCVIB5aMEj3zftKBjaME6KQDgD63wCcd0I8SpANLRolH+\
YOnSgcmMm0ss/e+/\
Xw6AvqeI6AvlA6oFQiECcLEEmEiVhNRLUy4I4KxVD74aqfjGMuFHbINoI7IqvmjxFEY+\
QFuymrURuA9Vo2lAoyuKg8/2xLSX44BSY/azNsk4ddJD5t/\
Dyc9AtTHjnTtAT0m6CsdQwvot0EPk7sfH09F7n746qaN97D0k7v/\
J1JHrRfpYSW9EqLWlPQQUKdPvz2HRi7F6nBVjsAq6TegZwN90K6YWKIM6EegJ6izFwWd7HvniofIvu\
dMrvz+dJxEeoMD38NOrgitci03ij5HV2d3taCt/\
Ope0yOxCuCwcgmrSVgdfogDqe3LMSCrZLHzWBUa4SCLRRmT0/Yof/\
CVafN87TFYGsvsDYywmp7VBFlsBAk1lqS7COewaiyVVPIcwAnnKCKqsg7ATVmdvUIKq4eOGqwyibzn\
GJD02UNPkH7oOLGLfOzoOTcF0AVBX7OJnAH0QYV2z/\
Q7bKZNsXuRtspDq0vboAS6cnUli905LWiUEVZVit38yght0DaXtp4DvWq0dc9Dl2/\
kQtvzKtRoO1kK6vR31FhlqwukqzRyT0KdhVWy2N60hd1C2lNX24NlLLpzC4z5QZt+\
h0YnYTWW4QuSsAqr+nkorMIqrMaYCdBhdSKWxkJ/\
54jVC4cWNcAyjjJKrHzMFDym5aBt2JbriBM4SWlLkIeGpW1QJhmRNrZco4wrsiqRh0YQwf5V35rKaC\
xhd20wR37oqAMwrMLqOFYl5sg3+\
S2swmooVoVWKWGVihNW59erPXPgsOkuyghteZVRjbY53aEEu7vusVp55HVZpTt06MiqC6oM6SF7S7A\
Kq7DK+mqFVaEMevneUlhWB/WBV+\
otoYzQNpe21XtLZLGwepvVQfPzq7MqlMUuz2rYfZycRuL9PFl0dfk1G1h9K+oqZ5l4nwBIh/\
TIpHv6wJAeIP9evosclvSefa1FWUVXoU2/i4yukkFD+\
go9aEgPkEGP6WAby6P8PW7h7ya9AdRxql1mkb03VlyVx1S7sDqRVSYUZZRxTdqMJex+\
vAS6GpZV8lBom1ZxLkcbNeMUViufZ3lWxZVxTnGZeac6rG4c47AqrqtZGkGQXnZsQHrYNRsh0nXWbC\
D95bgh/c+nY1vSH17H6auz1Mo798tYYk0yV8T/\
vfxlxKpvQAf0OoFIOqAPyN0BvezYAPRKEbQm6Buy40AdtkqPQ3oFGF3Syd0PgdEh/\
V7pDumQPo50diF6nwA0HdIp01clHU2H9Nuksy9q54qrkY6m65DOarr3fo2B2lgu7LRSI11c0w1F7+\
WPdw5/9wbokXGicgP24kSwkFDJWtoX9GQEL0edPSbLk34hIwhGulDrDqE/dOyu6T+\
fjpAO6e01PdYa3bHj6mM3hInyN0wQJgZ1+BOk/oSJozBB3VD+\
hgnChNDyAHXDoSMJAaQHIf2FIAlBujDx19ORMJE1TDzK35AwIZs5GMvspcW9g3KIEy8f4oQ3TkicC6\
lGOpoOq9KsoukvxyyDgXt78uPEiYmHMCdcHEyQvVPkH4EumbxHOG09Iei6fXsK7f86Sq7QwSqifE2U\
1dJvSC87QvoU0im09xwptCF9GOk9x+uOHb87HgBAjyLpgB4A9J5jM4C+hqKf+\
92Yd8cbdILf83zeihLGUslXv3xcwgoG52KM5yHZiwgNmP7F8WWGb6mv3IWJqP7ifev2Ov3d+\
9a3zs6Ac0HOjWXOeRqSUUJX0ANGib1Ze6JE+\
QnTjRKDxup1W36ECcIEYYIRvEqYmBgRjKUSoQgThIlamDCWiva7Y8e79yG51ZkIESbIJggThIkOYcJ\
Yhk8pECYIE4SJaGFiUGejwi8LHYQJwgRhYtBOBLIJwgRhokOYeJQ/\
T4QwMTEiGAstTMJEuzDxzfFq8Rbm8auXG6RKHSb+99ORMPG2EybMH3/s/\
fG38gOxFyfahwRjqXwehrO8kYeSpWGQ+T9PR4LM2/JBhtmuN6IMUYYo0zXKDOqM6EYZCqY+UYa+\
ClFmSJSJUDAtkrUQJtKHCXcHdY9pY6l88KigG4tETzZLNsHm1vhhwliG9zbuhQRIH0f63rk0kP4WlX\
QyfyLCPuh7P/\
0A6G8dQTcWiQGtQXXDyYSA1F8rIWC5gjgxL06YP0osVxgLi6I0GIgyfaMMDYZ0pFN3rE66sQjtRm8Q\
J8gIyAiIE8njRNNOJKRDOqRbS8+lSXJ/cn9IX4F0Y2nVNiT3JyMgTqwdJ8j9yQggvRvpj/\
LniZARTBR/Y8m3nYmMgDihGCeyzCVCOqSvS/rwvv+\
a7QByf0iXIb1DQUCc6JI6ECcmxokKl8PjhNAkAD0CKgfiBHFilYxAh3QyAkj/\
sAitD5IRaMUJ9i5OjBO6p8tP3+\
O83DlIqaMM2cjqUUaz7mAzNHGCOCEaJ4bvc0i1GTp1PkEfkzgxOU5kqTvESScjgPQhpBuLxLADlQNx\
gjghHSfoMHhvLBOVxAnBOPEof55U+\
USIVoROPkGHgTgxOk5I5BNqqUP333ciI4B0SFfNCHQqBzKCYpw4fvWP5/\
U4GSbaRwRjqYStiSMMx46/OC7kxNCRqm1wNZvg1yKJEm+\
z2pDmj7o9B8IEYYIwMbPmCBEmwrQcCBOJwoSxSBz/\
4I4IxqKxOWMPdGPRnX0imyBMECaSZROECcIEYcJYJDZXbGgnmyBMLB4mKr0AsomND70JwsSCYUJibC\
Jub4INXOPCxJ9PR8LE25JhwlhWOvkB0AF9WdBX2qi5HOgk/oD+NnZ2QRf0MTm+\
sVQqKJ0wwbx03fH786v/w3JhW0X7iGAsF0ac3KAfO+pMPBsL26xJJogSraLE+\
KrB0x4gTBAmCBOaYWJQzdEzTGiUErpbL6k5lggTE1cVqTnWTSZYqQgfJTSrhgb7IgAd0AFdPe+/\
Cjp5fx/Q/+fpCOiHjoBedtTJ+1H+o4BAG3Aw58YisYNpUHfgZDpAga+\
VDpD3Eyak8n5AB3RA7wC6sQzf0QzogA7ouUDfaH3t1eJ7BgAd0AOD/ih/\
njGKPlG8jSVfyx7QAX0E6DMVfWKOD+\
g5QK88s3ugt2faWJaf8Cd1PwKdxTlAH6zozOp4P49OmCAfIEwIhgkSf/\
KB4KAbi0SF72baWDQOCNwD3VhY2iMfIEzkDhP0B8gHAL0p6MYyfFhnT/o3tJMPECYIE1Jhomd/\
YFCYmBgRjCVfG5EwMS9MVLAcEyY0ywZWG7TCBN0FwoRgmGC1gXwA0OkuvAmCnjofIEzMCxMSP16gmQ\
/MOVOEMEGYIEwQJraf5+G4iRQddBcIE8ZSKYI6FR0BGwmbpADQAR3QRfOB5aQ/3y8InON3+yh6+\
P3ycQnfy44V0Jk++PiGlQu5Jvyd+gi0B0JFiQqVw6PE9/\
LnaZ8ObGIFYUI2TJBMECbepq5JkkzoRwmSiXlRQq23MDyZmBgRjKXytQkThAnCxKBkQq28IEycChP5\
VircYeIq6PeYVlN0YX51RwoCjijl+82z2KCvXuDDOZyvwPmj/HnScz4RaWPJN3JM4p5pdmBQ2l/\
BgMIb0AE9A+ieUp7MHdDzgF7JswGd1B3QM4CutrjWE/\
T8WTqgAzqgW4vasM1yOT6gLw76ouMygA7oa4Fe6RmkAn3lHB/\
QAX2Z1D2VeG8K9Q6gp990ZyyvS7jB/STp7aE2lsrniVOkZ2nRjVTqnt24v56OkA7pL0cm5V+\
OxAkygmxxQqibR0agRXr6PbKQ3or0Y0edUXsSAsIEYYIdOZUwMTEiGEu+aR/\
qhvItJUxs3ka8v7BI5gDpAUhX+\
80NNVaNhQ5BQ9LT76YPQTqqvJwqe64jqnybVWOR2Ck7XtPp23vfWkeVaciVnyZIdwiwTkPOWOjbk7w\
TJqam/kl31KtBjaS3ZLXCBpI+\
WNIngm4srLERJpYNE8ZCN897Y3XW2Ejey89nBNKNheOwdh6Be6zqqDKslh87WC2rcn5WdQptWC0/\
dsFYTbC7BVaPWGXHavmxq7AqcQrF+\
GpXorA1Fomlb2OhK0acIE6InFajFidGhgQq7SVJN5aelfairKLKsBqOVbXsnfwb0iF9BdKNRXf2VId\
08u/yQwLpe6RLVNrL1cqocvmxg1VZVkOoss46GapcfkiCkS60po0qo8qwCquossMR0jOT/ih/\
nlSkT4TaWHQb5RvSF/6xpB/Pb3QS9PZMG8u9gw+HF9oh6E+l1LS/\
AZ3z0uEczlfgvGfmHpbziSU6nAfm3FgkDkhyI20sKx26gp7D+U3OK/oJ5wqco+\
c04m5yLtFxH8T5BuzpTBsLe0vqoP/\
xdAT0PccIoBvLSgPny6G60jL46wkzf7ywDN4eS2MJtjrWVWuZY4F0SN8nfdBoWwXB/\
Fk1pEP6EqT3PEQNTYd0SI80xBqw+20surOpkB6FdI32t+4cKpoO6SqkG8tKYy8b3AeQTp0O6ZA+\
lXTqdO9b65CefsJtAdKNZdAqW09Nh1VYXYLVR/nzhGV1TQEmg27JaoWNMazmyqAnsmos+\
frfqHL5lkYg3VgSTK+\
gyqhyF1Yl5r8HqXJ7LI1FolmdWpUhvXxLIX1PlTnE2HtjdQ5GJf8uPyQRSDeWnh3sQak2qgyrS7A65\
yA0dHVIrQyr5YckGKuP8ucRY5Wy+\
BSry1e7lTu1x2p7LI3lwm4LzWo3S7NLDWAy6HVJN5YEpyLAKqwuwWqC3c6wCqtLsNqz2p3J6sRkGVZ\
hNTKrw3PgNQtbWL3NqrFI7FkY35kiB0ZXw7Fa0TFYja+rsJqEVYnV2UGstsfSWHQXd3RYZXW2/\
JDA6lVdDXjqvLHojldAOqQvRrqx6E5H6pBO/l1+SCB9j3SJ/\
UWDWNXZIYQqlx87WJVlNYQq66w2Lfw7jt+f3+gk6O2ZNhbGoN/gt4ekL/w7jllAN5asZ+6AKqgmQ/\
XheHVEVCfKL6gGRnXROjmCgBpLvpWmn0/HYKgaSyXru8Cvx/G35/\
UIDrqxDNpEyDKV98bqtL4JE4SJwam7RJhIFRE2KQVhYnSYMJbXDdgEi5NxYtES/\
9jRU4ARO8gm1goTxlLBckw6Mb29QJjQDxN/PR0JE+\
PDhETVMShMqFUdxqK7L0YnTkSdyyNOtIoTxrJSE3M50skIIH1J0o1lueWKhc4xJk50iBOVhkeqOJE/\
JED6bVbbY2ksIc4x7jkWaCzLFe/siYd0LdJ7nipFUg7pKqSr5d9uqI0lV+d+\
uZCw0OkXzUjPdQJzAk2PjSAn1WixiipLqHJsqMmgYXUdVlfOoFnpOk965aHdI10tgx5POv1v71vr5N\
+QXn41pF/VdKRai/TlK+\
0EpBtLgjVtWIXVJVh9OF4dkdU1BRhWb7NqLBU2bgEsnEHDKn2tgqPnjrqxNH+8NwNSiRNZWR2+\
MjyGVWPJdwJdGFWG9LfJ1S6swiqsxmB10QwaVpOwKjEDMlNXo2LpF2AdVsOca9CL1QRz0OOr3Vc6Yf\
4oMcQVAv+A+XeY3yUjTrxNjhPHjr88n42Vw8TIiJB52AvQ33QK7Up/\
wQ21GKupJX35Mh3S9xwbkJ5FlXVYJf0uP3awSvqtl35fiAik3+\
XnMxjoFbVUOwFQjNXU6Tekl28ppJfT7w74o+lougjpxiIxu+KG2lg0zkQQYxVNh3Rp0o1lTpm+G1A+\
pBnSIT0+6RIzbnE1PWqi7g8JOqSzTFa+UxFIH6TpxtJqQTwq6XOghtXyYxeM1WDdc1g9w2r6Je1jx+\
/Pb3QS1fZUGovuQOlJWQ1IoD8vDlgq//\
F0BPQ9xwigD9JkUAVVUA2B6iY1TqjJoJoNVWORWGkalD5HgA1VBVVQRVVnoxqmKXX1B9iPHX97fqPr\
qKr1jwet9azeP54u3oC+OOgsFHn/o9ic9UbWO4D+8+\
mYFXRjeV3CDe4nSRfuac0ZyfSUMenpny7zzHMSJgTChLGwG8t7t3Uy/zAzYu0z/x/\
PbwTo5AN9OEfRn46eh+mL947uBYQOim4sEm338YquK97k7pDe7rxxNUm/\
l31PZNVYKrGDKh3Sw5GusRgO6Tv3C9Ih/UiBJbL3QXEC0jc+sUif3Y+D9Lc+\
pKPp50kXhxpVLj8kEVg1ljnN86uHlhlLRQVRZVQZ0ueTTv+bWhlWlVgVzr8lNF08JMyeWg9O+\
sPx6iykt8+/\
JbH0jDTp8IukA3p2SaciPxUSlif9wpGF7aE2Ft151BCkLwcwmg7p2Uk3Ft0yHdIhvQvpw488bLVMJr\
GkjaZDOqR/srDJxPvBIT0y6cYiscjmhtpYmg6koumHjjqkLz/6koB0Y1mpTh9UaetADavlxy4Yq+\
TfO49AFlbJoMuPXYXVh+PVWTLoEKyqpdo6GTSkl+\
9UhXSJ01VD1Mqp9n5BOqQnrpU1SJdYvt5k5iFIn32OcnfSjx2/P7/\
RSdDbM20src5YWurcFjX68zXP0+9QyR8mjCXs5Augey/kVdBn/\
6gZoMcHXad1nhpVNBlUSd1bhAnxiJB+NXwp0B+OV+sk35JUJt0djqDDeUxBpxo/\
FREAPfx0m5tpY1GbOZfIvSPy61Z0ummATjctBKpoMqjGTL7VFF08IgB6eNCpsjeOqzO9J+\
u0zcvPbAX0ClipFL19lS2JatK2OUV2pll13dk0qvHbTIeR5OPtIhdOMG4PlrHonnbYtdINtrVLB0G3\
rCZgNdcpZoNOPNHdmQ2rsAqrcqwai27/GVYbslp57CKwOr2zRA586KjDaphzEGB1Y0lwOpGarqYm/\
fenI6RPJH1QBk29mjMH9ujGOdp6nS80vIt8S1evSGiriQly4MmsdlpehdVDxzGsHjv+\
8ryRLfhNlQKrMQ2qoKqHqoQmq6G6kd9OnaXUqBqLxBhy1/\
y5VQsqgqymzp877TdYhfSH49WQfqovNVuAk84hA3r5llZAlxhEHpm7Z+l+\
LQc6uXv5lq4JurFI7BYkyX85Xm2oQXr5TkF6+Ruu2XoLQTr9uM9/vDB/bSxJ+3FuqDcUA7Bu9p6+\
TD92vLpduD3TxtJzIHSmpJOTA3o00FH09ooO6N77xTTpDNAfjlcD+hHoE5k+dkzadz8n6O6tFxE4/\
81xR/c4V0PanXubP6ptxqJE917xq6Cf+1FaQJ8LurEMOvYgRJgg7/\
de8THr8AHDhLG87t4mWBAnPHHiXkggIYB0SL9EegXBCDO0kP5yFOvlxSZdYwvbLdJR5Y3jSqyupMoJ\
WE2bf1Npey8knXdIb0f6saPktnSJMCEeEZD08kOiC/qgQpvW+6EjpEP6CNIf5Q+en3SyfEg/Q/\
qFrS0TSXdDbSz3TjumIXf4agmAjx0p0yE9W5kuESbEIwKSXn5IxEA3lp5lupvfDbDBWU0t6enXw48d\
dXaroui3FJ12XD0gwHkkzo3lUf7g6RfYQLqo8RtRn/7rfxECwo/nNzoZEIzldfKU+\
WMF1Xfvh1wkxlxt+\
R07uv9j09Ahtl0tM9MbVXeBfkH5jcVzTEVTpjUW534tv83Ilv0cqN35gE4pT5iYFyaGS38lTFT4DTa\
AS5ggTBAmOoSJQUN9ZBPe+6UTJjqdbkeYCBgmEhQdahFBB3TyAQXQzR+HtxzevY+Yxq6/\
OWFi9XyAMEGYaBMmBvUmeh7ZQZggTOiFiW+\
OV2fpLnRtJLwilPkj3QW6C4SJDmGiZ3dhUJhQiwg6oJMPKICeoWyYc9LIoDBBPkCYIEwwy/\
g2OSKQDwA6oM/PB1I1EsgH4oeJCm26YaLnakPYfIDEH9CzgR5rtUFN0Un8AT0I6LESf7Ucf0/\
6jaVylgL5wOkwcW5b8j3QhzOdfyLQWJgAAHRA3wU9wUwfoAO6HuhqwzoJVuEBvQ/o+\
Y4eWhn0LH1zz+lvcH6G8z+ejnC+5+jmfGY6/+59SFKlA2pMgyqo0jYP0TY/\
x3T3H7sNiKqxvFRjA2wLVjXS51i05S+JjWX2Ehekl2/AUqpMAg3pkL4C6bEygpXFP/MiV6fT9N/Ll/\
UK6GE3psSSdGNhYwqgA7of9FhLZMaStMYHdG3Qw6buqRXdcyEnRoTuoIcp0oV+63YX6gySPpx0au/\
PANOOg/R1SM8l1TrJO6SXn6YK6bnK9FjZewRW0XRId3wdSJ8i/jpxoinpYbaXQHp/0mO13pdj9a+\
nI6zC6qP8wcVY7aXKAUvyTQrfIU6IZe/\
GUnloWwUP4sTLEit7T0h6zwE5sYwA0iF9z5GMgIyAOKESJ7JU+ZAO6UNIr3xyXdJjZQRhxX9O7g/\
p5bdZivQsmh6W9J6aHuuQ9/fyRbhFP8k7kh4ly99o/3KpP2Fi40g+QJioOr5G+yqAjNmBN/\
FQDJ0deIPY1/jVh0rI4+Do5qB7HLtP9gG6DOiDfvWhJ+gVQa/cGjhH0BfgvOdPKxpLRVQR9CigI+\
iAPuv32hB0BF2Yc2OJ1bJD0BcGHUEHdAQ9P+cI+\
jqcG8ughv3wdADQAR3Qx4PeMx04meKvDvq5X4AD9CSgP8ofPIKiqzHdHdVzw7OgCqoqqJ7U5IDluLH\
MPvGO1J0wsUTqHjBMALoM6BVedEFfrxnnHp2f+MMSJP6AHhN0FH3nxhpLJZ/XCRO08ggT/\
cLEnCF7WnmgCqpCqIZVdLd4GwutPMIEYWJAhR8wTJAPAPpd0Aftj2Vpb+fGGkuYCp98gDARPh+\
IFSbm5AO08pYEPcE+ejVU0WRQBVVq9JcjoAO6HuiswntvLM04adC/\
OV4tCXrPrvsg8Q4LurGEacadO6SaMJEkTKQ6j7pyD4kSRIlalDCWl+\
ZsYsXJMDEoImhsqKHC37lfkA7p6UinxN+5X5AO6elIZyXde7/\
EB3DTn2vZgXRjibWZPnj2rgMwrMKqIKtC+ffqrP71dITV/Kway/JnV2wyc+\
IElTZxYlqcGJQRQDqkQ/o+6bm2wEE6pEP6+N57rzqd7jmkQ7oS6YM0PVdBD+\
mQDukxNqyi6ZAO6Z3rdN1Tp3W2wbGeXn5IIP0W6T1778uxiiqXn6YKq5VHXoxVNdo2mll7tU5PzViY\
PYf0HKQze+69NeKVNjNy5RuQinRjWX5GjoyAjIA4oRInktbpkA7pkD6sciD3h3RIX4H0sLl/A/\
GHdEh3kj78GLkKq7H6eRGzd9bTy3cK0mU1HVWG1SVYXe9XHVbPv1Hl8kMC6bdIT9o9n8Nq1F9g2UXw\
Cm1hZ0oTrGk3kNC/3/q9/BnD8Ev7uyPoYWV1JdA3ZE+H2lhoirUm/TirXjSBTk26jgAby+xF6eVZ/\
eZ49XKstsdyo7iwmjmD9nSr0NWNT1hdFc+gI5KeQJXvkY4qe2/DmqccwupRu2p8Bk0D+\
01QlWEVVmFViVVjYYijzurvT0dYhdU9VhnDgDZoy3DY/\
nK0kYc6Xi1J26P8wWPTprMXqFdxCauwmiMPDcvqR5OnA6uzV0ins1p55HVZTdDficCqsVwYJzwptnR\
yIX2x7lAW0mEVVsexOmebuw6rVLuwepvV1H1gHVbRVViNwiq6KtOZglXHqyVZTXB8TEJWyYFhdRqrq\
/eWhHR1+RUfdsq8/ZPV9lgai2f/qg6r9+rVk2LLig+kJyLdM6afhXRYhdX6I6/L6kqqDKuw+\
ta32oXVsiOdKVhdgtVYOfBJVuOv+BjLo/w9bgF8hdWw+wZSzyIH3FaeRVdhdeMoXq/\
CqqKujlnxgdWNY5z9eOKshk2WNwLcn/QxPw0C6RvHOKTPmcPITPoxv39/mffyBUfSL4Je+\
Ty6oKfezBcQdGO5PO1B8g7p00ifs2UhIOnqyTuklz+\
PLum01E699fKavnyZDunPq4CmZy7TAb38eXRBT70vCtBbg76XuxuSKu96i/\
5jx4fXcc6QWoSIoJamG8srdGzIjgP1vTy9QrrHsZGkQ/\
rLZyXSJ6p35TkDdEAH9GagT6zHY4HuZtpYZm+TJncvf8OooBvL8P3U5O4vHx1Jh/\
TyN4R0b0IwvMavZAm7r67c7fZxAtIhHdK7kY6mQzqkdyO9ZzfvZJoP6Tuk7205hfSXD6R7Se/\
ZzpuZf7s7cqgyrMKqnCq7BdhYZnfPWSYrf8MEpA8/4XCP1WPHgMtkEdNvJL38DQHdK+\
mDWmoSkh6RdArt8jeEdC/\
pJO9eR1iF1QNWB21FGaTKCzfFYLX8DWFVjFWJRWl0FVYjs7rSsvIcVv96OsJqVlYf5W8YTFdXmvQ2l\
tlLVXSwy9+QOCEWJ2L9ksi9OAHpkC5IulD2DumQDundSBdaq9IhvVeaD+mQnp30WNn7SdI/\
ivUOpMfuvV89NTEYq7m2X+quSov31CRZ7X7CKayOZjVstQurZUdYTcfqyRzYc3UjkN6U1d+\
fjrC6PKtzjhmFNmhbkbY5Z32GLS7JQ6FNlLaweehJVnv2YlHGAKwm2LdLHgpt0EYeOlLbyEMD0Lbej\
jry0B1WJad/YPWz5VG+CyuzqjPocy/d7U+65IFykD6F9IjdIR3SG9Swf3+ZCnItJf0YrHfHG3SC/+\
F17D/k++XjElZuSvsYM7FffOz4i+NSuKPEN++D3CCczIH/F+9b6xxGR5TIFCWGHyWrGyV0D+wIGCV+\
Ph2JEm/xo8Sgnt/rbcwfWzUXSCYIE4SJ/6+\
9s1uT3cataLunyx7nBRKfzIzHL5f3f4Pky4W6YFoSIYk/G+\
C6ORcF6lR1SXtxAwRZaTHRqicTNyGICXIOVUyYSOWJ//Q+\
JHuQyZpzYCYaUmLv2EEocf6EpaKEiVDX+I7obqUOyBgSFhgzLd3BikTBxL+\
2gWDiA0xQFcGLABkg0xEyr/O3yQ+\
ZiTwxkcrTFxAyFFWAzAjIRCiqpPIsJjL7HCyKKoMZYyKV7GQPPO0Z08yK0CyyfQsJ8x0wASYSZSwmQ\
rMImAATrTBhIkKHJuEmtDBB9RRMTMOEsBdhiQYvAmQ6QEbomCpSFi1M4EXAxDRMmBfVyqd4ESADZDp\
A5nX+efJDJhVPTISl3HUhUxH1Nch4HlqqKu+\
BsyETy4uwoRdMjMDE8UC6yh7jBDMBJYZRYvmyCGYCTIAJ5c12y2Eilpug/\
pkEEzR8fETGhImwXQ7IABkKG3sDWWPByMAYyiK6kEltZIAMkKGoMh8yqZ0MlVsFyJgXm/\
apeZ7kR4gCMu+BmSu3YGIeJr4cV2fpFtnFxEQimMicrb+\
xUhYwASam1UU0MDFnVx6YABMxMTGosiGRX+AmwASYUMaERGcIbgJMgAllTJB0eO8XJUwwoYeJ1/\
nnSeUm2hOhQEAuN0HXRRJMiLePCrsJiUNOTYTWLiCTFzKskxxeDWSADJAJ1D/\
KKsv2LQAZIANk8lZVcDLvgZRugUw2yKilSwnOYcaLgAkwsYAXaW87TIQNc0BGBTKv88+\
TCjK5chswsQQmzIsr7avFizTyIqQsYEIZEyYyqFdFrfg6py4Sq3wKZIBMKMioORmKr0AGyIyCzKCGO\
LVeFZwMkAEyoyCzaEMcTgbIAJlRkHmdf/\
BUkIlgWkyEZWQgA2QuQEai8BsBMniRzJioqE0XEyutD7XHhInka68HMkAmFGQk1ocmFlA60AjIABkg\
szRkElRVgAyQaQOZlRahSZcuQYbSLZAJBRmcDKVbMBEXEyv1qlBVATJABsikgUyCqgoJD5AJBZmki9\
DiCc8/t4Fg4mMIJo4Hfnn/R0lK9FzgmQgEE+l5Lm2HNEan9gpjYIx86VWDMT23+\
phIvl8AgjEwBsa4GNPziKfUPua/\
t4Ew5gPGiFZUNBijey4CTgRKQAkNSkgcNtnBssAYGANjVmZMggVksh0YA2NcjJnzi4US68dQAkrIn4\
gykRLtgUC+AiWgBJR4D5y42CuUr9BVv8OY973fBU9BmmaQucsOE6l8HslutJ+3J2s6UKYnJ91/\
XRDIAJnJkJnTKiIJGYmVnCyQ+X0bCGQ+lofMoN0377cxL0rs+8PKQBkok5gyEhv/\
8DJ9KEPlF8p8R16Oq1NTZiRQYnGC4wrgxBBORCishPUdYAJMVIXu1rSJVD54VKGbCLUNahuBMWEilV\
rCI4txPHCXHQ28iNDB9VBGizJ/\
bAOhzAeUOf88apQxL0pURkxkzt7hpIzCCcGoRowSOvieVR4oA2VSUkbotFkoo0UZ8i0oE5Uy5kW1rj\
ryLRgFo/QY9XJcnZpRE3FkIvnOsSRbg1GxGKVbt17EMkEZKHM6cGKjTwhOmAg1oYaUYX/\
B6pQxEaFeHc/bVDhBrw6cgBM9OCG0kt2AE/gJOAEnenBCaC0aTmhxgnNv4cR35HX+\
eSJwYiQSYikdR4DSRytdt46JdTjiBOsdWThx95xqNxJMZIH1DvrLcCNQphllcCO4kTpQOKh6NCeOB3\
rOG7nGjrt9X8JWhg053rfWMSP/\
3gYCmQ8gEwoy5kWJXnfypT6I4sA4ENUaUSznggkwASZaYULNi4AJMAEmUpRus7SMxNr6RvEVTATFRA\
gvkg8yN0wL/SajIWMiFV2OAYqJhDgNiXVk793WsTL0ua9EGQ1OZElaJGyCW+l0lqF0HMFijuBGn/\
sf20A48TGcE1/Ff/n5ZxVFqG64gWIirbrkJwLFRJKu3JpIpYWF3bkwKh6jIlBGjRMovZ/S/\
2P7iy5Ktb0AC8VdFJuJ9DzA63igZ4kIk9DGJMyhxMJ9GwkpMbM4IbEoCib6YOLHNhBM7A0MhomX4+\
rUmBhJhFhC/20biND3BrYXOr7fO6Gz+\
4sJPa3Oce4fCB2h5xc63vtwYHdNm0iFMQGFTiVP5gCrBm1GPX1/CEzgB/pggmXBTJjomTYcD/\
y744uEElACSmhQomfOEYESpBx9KEFtYe3t2KkggZXASohAwkTeU/\
dMfwElsBJYCSihQAkT0a1eLuIbWKYYLPQvx9Wplyk0EgSJ3uLUfgBMsNHwMiYkpn4w8R5I2gAm9DCB\
m/DeGtKGYUI3kf5HvzbYgfTsXEW2Nayrfo5qAxNOTLAr4gNO9OBE+\
kXJtTjxclydmhMjkRBL6SQO589nJ6X3OpCdxOE7QpcSiQOYIHGAE++\
BcAJOkDiIJg4rLUySdpzf0kecMJGKiPbg4eaEGwkmUvmzSTuwE3Zg+p+\
q64AJE5HoVWhmRjjz4QPK9KBM+l/dhTJ+ynBkBJABMkCmK2R61lUiQIaySh/\
IUH49v6VAphiTOl9axLXAifScUPs5TDWlmwh9oHAiJSfEl2micYLiBpyYyonjgVmOuhu5FqxT24Axf\
RiT/qe3YMx74JoH5aHz/2Xv2cOc4+W4mtrEx2Sld5r6YymdrOH8+RypdHHjj9KLgaxqwonLnCj8/\
1CbAGWKgQEpMxIocGI0J74cV8fpflj06N05JcdYfoIKw/\
lDshQnKllUKk7ERgJKD630u97fRIYfW7HynC6+vID376N08yI1gp0bJsyJ5VofOXjilBPv5+\
EZJ9qrv5l757w7XAKlRDChljiYFyUWDeAEnIATesVANU5MRIKJ5GthIO04v6XDOVF5xCT3OEimHcsV\
HbATWpgwEYmC5TMzkstOkHbACTiht14BJ4qBcAJO/JUTlXIAfqIYQ3kiKCfS/\
044nGjFiQjliUWcA4YgvdBJHN4DxZSe2hDAifNbWuHE8C0SapzQqCVIrE2k5sRKGyy6csK8KLGK0bX\
AoGsdUPqR0vN1MHhu87fGXWeliTcwmMjw3dFq6jeRX84/T766AZgAE/\
qYqMhyzWQiCyby5Q0rY6Ln9orjgTqHuWImMBNQQmQT1luBwjkHZqIhJvJ1L6yMiZfj6tSYGEkEhI7Q\
kwtdtwYZdupH6IGFXii7dnWcY9sqNCLDZ0ZH6BmE7lkZYCcSQkfovYQ+\
3Lpjvk81bSIValGz1xO6iUjsTDaRQQ0AusU4/EAfTNAAkAkTFUe+\
UgMAlIASUGKXEj2zhgiUSAUEoZSD2oIMJRrUFgalHKwWeN9axw4gdIT+oLaA70foCH280Hv6/\
sLo9xJ6Kk0LWXdWC8IfRzRzRr+o/swZvolw+ACYABM0/i7nJlguyISJ1XcVQ4k+\
lKC4IEOJBsWFnq0HF31DQKGnzhoQeiahD9pckFToqWd0ygPhDys2kUHlAYlKgIlIdArgB8AEmLARtT\
PNE/QZ4AcQOkJf9IgwobQBP5AJE0KFwPx+IJbxxw8g9PBCl/ADJkJ9AEwoY0JovSC/H6A+gNAR+np+\
gPoAmAiCidf550mFiVwZAkJH6Ah9utCZ0RG6VEfgnFPHslj3DhM1pTyE3kPoc3YCZRE6MzpCrwrdvD\
j82MBHmAhr3U1EovV35NSP0BH6CKF7zv6iZq8ldBbnFhe6iQgdEcgaPpgAE5qYWLQjEEyACTDhx8Tr\
/IOnwkQqIpiIp94IJsCEPiYkko6EmPhecgATETBRUZsuJlaqTUzEhInMaVMAE2BCHxMSpxckdBMkHW\
CCEmYaTOAmwASYwE1MchPUJsDECEystCU6ISZIOsBEIkysXsKM6Cb4KaXLmDge+\
OX9HyUp0bOCOREIJiKx/\
8JEwpQmftsGQom9gStRYs5m7PztlhI6xw2g82V0LrFJK6IbgBJQYuqJDctRoldloWcBEkpAiWUoIVF\
Z6EWJnvVHKgtQYsB+jImUiFBE6O8G/rkNzKpzE3l/hYXamwn9rn5NpPJ51LqdzYsS3Qj55/5j+\
fc85w1OnD9NcMLNCYl2BBNJWkmAE3DiMSeGdygJ+wk4QRUSToyvEYTgRIRqAkpH6VGUrlthCDv5o/\
ScSv9170M2ULrQyQlUA7XmdLL886cJpbvndLVq4HKHuuII4ISTE0KnH1DP01I6juD8aULpbkcgkeXj\
CHAEcEJlfdCDBGoEKB2lR1e6pxyA99dSOt7//GlC6edKx/sXA+\
EEnNDnxMtxdWpOTESCicw5ngBOwAktTujWElNZBxPxbEmkwhCUEyZSEdEePNyccCPBRCp/\
tsbqIrVEHAFKF1H6bjpBhSEdJ3AE509TBE7MzBzw/qeiNpHKg4bSUbq00tUcQSpONEUC3v/8+\
dxTuolUJrc9+R8PvHvsmImE2KlAv5H3rXW8P5w4f5rgRDGGbqXzgUk5QeZw/\
jSpcSKO0j1vg9JROkq/pfRBe5JatQygdJSO0pWrgXQWeu/XRCSgdFmlx+\
kEoJ7nfWudOZ163vnThNJjzekmQs8P3h9OTPX+PR1BKlGbCD0/KD2e0nUdQSpONEUCSj9/\
PitKryjrmtLv1vPGe392AHrvl86Z4WT5589nBKWbyMyThFE63h9OwIkaJ+j31/L+KD2z0pc/SRilo/\
QllL78uYEo/UjpZPnnz+dIpbOW/xFZ6SbCyX9wAk7g/Tn57/A6OCHLCROhGng4MCAnmiIBpZ8/\
n8GUTjXwcCBKR+mJlD6oGkgf73X3zlo+So+ndKqB2x/MnO4dmEbp5kWJg7qEs/yeJ/\
UsonTmdJSeROnM6Y/ndJSO0o+UnuBMrkWUzpyO0pMonTm99ZxO3835Y1dR+pfjas7OLiISC+\
8mMudQHokyHZyAE7KcqDimRTjBrn44AScicWK5w0DhBJx4wgmhCkN+P0HeASfgRCQ/\
sdwPhsAJOPGEE0IdyOQdcAJOrM0JtfUO/AScgBMXOPFyXJ3FT0QoRZgI5xHAidU4IeEnInACpS+\
sdI0TiiTmdBOZUyOIteaA0s8fEpQuOyubyJwsH6Wj9OxKZ33Qe7/\
oS0Tp7ZRuIot2FiZQOicUwQk4kTLLj7XzEaWfPyTBlE5v4OHVqysd73/+kART+\
qLdfUmVjveHE3AC7z/UEaD084cEpe8pnRU+7/1C6Si9i9Jf558n1Zw+UtQJ3DtZ/\
vkNGKn0u6cOukVtInTt7A18NKebSKW/\
PmDPD5w4v6VwYo8T1P23dx3lJ2bv7IET5zcgAidMZNFOgARnFornHVQYzm8AnIjACVYN6khA6ecPST\
Cl0zF0eDVKR+mJlN5zfRCthnbvZPnnNwCl783pEuuDJkKW7/3GyfLhxLqcIMvH+\
6P0Hkqnj2B71zhKx/ufPyRupZsXK3K7Jv+7B/q5OeFGgonkOg8sQeZAjQBOwAkyh7Z+Ak7AiQCcIO/\
w3lgdTlBhOH9I8nPCRHr2Gz1DAo4ApaP06ErH+19XOmcMoXRVpZuIRI0ggtJNZPauIhzB+\
Q1YihM9O5C7en+yfJSO0uWVTj0P74/Sxyr9df7B83v/qEgwEU+\
zMeuDEpyoyE2ME24kmEiCPoKRnKBGACfgxGVOSPQRROAEjgCl98kcll81mJg5iDsCOHF+A+\
BEMSbLuSVqnKDCACeicGKlPc5wAk7ACTixKidaJSgFJ/6xDYQTbk4cD/\
zavqQ4mHATwURuFCInEsFEJHodTKQiap0N0mDi/\
E6BCTDxFBNCJuEuJn5sA8EEmEiPiTm7piSWNRH6+b1PL3QT0d3fLLbtKaLxR+\
jndwqhI3SsO0IvBiJ0QaGbiO6hiJTyEDpCDy70QX0BYAJMgIm4Ff8EfcukDec3YCVMzPkRtvxuYs5Z\
6vgBhL6s0HX9gHjfMZg4/17BBJiIhIlObcekDeff60qYeJ1/8KiYmEgEExneaLCaHzge+\
Ov2F13UeSHs6Zo2kQq1NA46kdiGZCJZ2gRZbQATiTAhcR7S9FwCTICJQJgwkUGHpIAJ790GE2BCDxM\
9z2UXTjrARB0T/9oGgom9gUthYqUjUkJggj5KIANkUkBmTgE01i/\
MgAkwMRgTVDa8d1sHE79tA8HE3sA9TBwPDNg24QaCiYQ9X0UXCPxADDpH57F1nqC28J/\
bQCixNzA9JQblDBMpoWbw7/p25nOUmlup0+fziIsKUAJKrEqJ1VcFCuvvp8RKP+\
3ynkrMi033Tt1Vv4mE6GN8A8W8qLYEkOB8BZ32Jjhx/\
jQF48SgRsZdTqh1FMAJOAEnxmcOu9YBThQD4QSc0OfEy3F1ak5MRIKJtDqgAU7Aicic0M07UlkHE5l\
9dCycOL8BwzlReSA0jm3Q5YSJrL620ZQT6VdFF+CEiQxf73iGBJSO0lG6ciWy1eSP0scpHe9//\
jQFUzo1gsOBAZFgIrN3OOAIzm8AnHBzQqLXKRUnniEBpSsoPfixa54snz4CLe+P0s+\
fpmBKFzqtBKWjdJTeTenD3Tv++1TUJsJafjylm0jlkb8m/znnlz2b082LEvU8HAGcgBPr/\
IIDnNDiBJnD+dM0khPiZ5ih9GIgSl9I6ZWcPIIjeFYjuCh/\
VvjaIAHvP1rpX46rEypdrRwg0QZoIuwfhBNwQmTyNxGJQxDhBJyAEweZA5xwDEywNkmF4fwGwIkInJ\
DIO6gwoHRppZtIzw7k/I6AzAFOwImnnBD2E8stYsIJOKG6zyG/\
n0hdYYAT5zcAThRjBnU14ifwE3BClBMvx9VZOLFyIQNOwIkAnJCoT6SyDhcTFFY203NCY5eEhNJzZQ\
5UGFD6lTl90M5HlO69X5yXCCcEOcHa5OHVATnxDAkoPbPSyfK9/6OYqE2k1TIkSpdV+\
t2zEJjTmdPrNh+lnz8kwZROJ8Dh1SgdpSdS+iD3LqH0iaI2kTCbElD6+\
Z1C6bLuPdX0bSKd2oVZozv/Xt1KNy9KHHjq5oQbCSbS/8RDvH9HR8AaHZxow4lgSk+\
6qwhHgNL7ZA6Den7UOLGcI6BGACcCVBgkOLEIEnAEPZVeEYyY0hetEUxUuomE2QGIIzi/U/\
k5YSIr9REs5wj+sQ1E6W6lHw/82r6kOEIfZAg0qgESp5hGNARg4vxOrYkJXaFLLA8MErqJzN7/\
BybOb0B6TJjInAOQgcz51RILDmDi/E6thIk555qyBDnadtxwEz+2gWACTJx/\
8ASYkKhNzClDRF2WNJHK81lRf1Oh39WviTw7MnB4q5F5sfLeTP69Vc3xQgtxovJ0a3CiFRKYv1E6Sl\
dWeqsWgorSJep+KB2lCyr95bg6tfcHCSh9gtILadeuFu8WKgTbS6u4d+\
Z0lK6idI97pyKH0qMr3UQqbnlP/\
m5LL5yn96zIpRK1iXQ6NQilB1R6nDndo3QybZSeSOlNjwy822JjIjfW8mfO6ST0p5xA6Sh9stIlNuq\
ayHLLcTeUTofd+dX5lW4iwVbjKfzBCTgxgRM9d/AJZw5wAk7AiQuceDmuzsKJVEgwEU/\
REU7AiQCckMg7EnLie+GhAyeoRJ5frcaJOKuLZA6X5M/qIkpXqSU+E3VFq0lXDS5a+p5Kx/\
ufX43SmdMVODH70EAcwfnVwTjBqsHh1QE58QwJKD2z0l/nnyeV0lOJukOSgNJllS6+\
W6DrrEyW730CyPInK928WJlY20/\
0ETiBI9ABCpyAEwE4QSdAH07QCQAnBnMCRzDPEXgWCFA6Sn9SS4zVR5BV6czpKD2y0vH+\
HTnhQQJKP796KaX37ARgTnfM6eTpKD280k2ELH/GnB711zpnKv144Nf2JcURulvTJtK0EYDThAIk+\
WDi/GowkQkTSY8X7J83RP1RXzBRDOy+vKch9Px+oNPyHn7g/Or0QjcR3dU9tv9MxgR+\
4PxqMJEJE0nTBg8REPr51SsJXXdlkLThsdAx/udXryT01/\
kHjyr0VJre9fhG2TQQ9MFE5Xu9hom7u4FNJNjhnuZF+\
gLGzfM39hKj9POr95RuIhVljZn8m3EiWPvvwkpnTkfpSZTOnP54Tmc7f0ulDz/\
Kq73S72hVwqibSNIqnYlwuCecWMIRtLf5JrLwsh1KR+lRlM4C/RDvj9LPr15K6bpL+Wt6f+\
b0pEoX35ZjIhJHb6ys9BsJfZjuvN3b/JPjoa1otcKJCLNyg3n179vdna7fiVI1kQr/\
dfQbZkr3PIoI/T1GY5Gt8qWx3aY3ElD66kqv/DWpzthB6Sh9XaW/HFdnUfrKNh+lo/\
R13Huq6btI1jsofXZBbo7Sjwf+vP2Z09XvFrpb0ybyrPIuMaVj3pnSr0zp70lQbZ5H6e+\
BYlM65h2lr6F0zHs887680t+dLyj9PUbsFAsTkWiRiTin/7YNROlhlW4iPRfZNJS+UkqOVjNr9XX+\
waNqddEJWGx/eQOtVjxVRasSsjSRVv2o+atiapPtdFvds501zJw+6LjIu0goGHB/\
Vl60IZV9o2g1nFYH/\
WyjmlYlil1oFa2qVKZMhL2bOzdRXKthVpuaajVXrjzeQaspXSJXHqn0zOvKKP1Dx39TFfPebZSO0rs\
o/eW4OovSU4naRFbvFUPpHzpKl3DvCZXesyt0zZraTKWTaeO/nV8uWtXWKrny4dVoFa1KaZVs1/s/\
isnyYraLVidrtUEXNR748OqAAn6m1SKxRauOq0dqFQ98eDVaRatSWsUDe/9HMVl28MBo9c+\
RijauaZU68OFAMa2aiO5GJPJVba0O6oNmXg0wr9JJcaTVXsY4y6k7KF1H6fRMofQhSl/df/\
dSOj1Tp0qvfDN7Sm+vXxMJsTtJbc8w+/vRajitsr//8Gq0ilaltMr+/\
sOr0SpavaXVXnt8VqpB44EdA9Hq6lplXt3eFa16B4prtTC9FwXs1qpblibyrA6slq8yr6LVGFo1kdf\
526SqLaWSpYlUMIpWr2jVRCR6kcfPq+\
Sr27fAvOodiFbPB6buhSBfRatXtPrluDrOSVE9OynUzPI1WQq1GC/\
coYhW35GeVWQm4DFI8GS7dCgGUDpaPf8LF9EqnRRoVV+rqxehisnVr1Uc9PfV5kX2+\
HjvDbPylFk5voM2kYra9uTvVnp7/RaCvT8rvxxXZ+mZSqXV/\
rMyWj3VaiHOXvMqWi0GZtaqe64tBPs/P7arJ2nVYwafifqaVr+\
2P7M20GMvP73Pp3tKdwt9N382L3q2/blzdzeiPDq4Zt49327UparjgW71vwfOnpQReh+hH1/9s+\
MvROcNde75errbgTUn9ELYQzXdSqpz9LKbnHxbdZeIKox5eZ/\
kl1dEney8hH6PBxZZ9n9tAxE6QvfOdx6pevRyTdOrSzXBnNx0Y9Jd713otXa1zhrXRUrEXs0W/\
ykGz1fhJkI+oQebk/eEXih7wIxeYVmqLLtT8ixeS0foj4U+c/YeZN3fQvcQAaGP0+/\
dvhOE7rhaMsv2KNBdiW86eYeRavcs20QqWcMv3rdZeEavrOlmFfpwtY2sm7cvxrlF3RQT7fUbtZOUG\
b2ISAi90GYzWU5Um9BcG3WHdAOtelo8xbXqlmXhrJUm5UoH83tS/\
ptjYFP1v7zaSFVPW5gICWz6HSJ4Tv6CCBDhKhH+sQ2MS4QEfn4pj/DpGLj7Nt+ZOpjAOKyICbW0/\
w4m3PW9psYhQgNt0x4cN2PuVvz/uQ2ECBDhERE8MzpEGEeEQec+srAAT+\
7xBCIIEGERjxCs3Pi58zSZSP+GXs+TfI0I7v9xd8q6lnN4RP3LdsuD86T9nnm6jLrw5Hhg/\
l34OjiBHArkyGcwSBr2Bkp2I92VZaHDixIs3H/\
taqFSgE4nVAJOkIh8XKLMXedQYAU7MaawMeeUr7uESlCsJBFZPBGp3K5OQIil8wTdUeh8cZ3HcggXs\
51YOElQv6wksOlxcjzQsyDZadt0wANDC0pdpMTxQI42AwhpgSB+5IkkEMQbsvN1Qa0OhIsJR/\
vTVjJTIovOExQWgi1c7mnaRJ79ePUcoevkBybi2ag6Uf2x8gMw4bgaTJwPlMSEZ/\
fq6j9GAibAxIppg4lUOoxwE1cw8fs2EEwshYk5ixKSPJmTnQTc3mUinTZ8YlocV4+kUf9fNJ+Y23Q/\
WXo6ZHTYgWkBE5iW6DyJbVoq1hrTkoRGQj9RFdu0UGnBtIAJTEtsnmBadmi05uGdxwNpKovsWSRxkq\
AeCyWgxDBKpGo9laREJy/xr20glFiJEqsnNpI4kcxhbrgTE6lQy2FZCvpMB8/xQM8D8dPOA2EilS/\
7BsrKt/lGUgsafXqf2k/vU+vekVc56sd9Bnl59Wv72//yYoIfKtH5/\
ZG9jbIovRAMSncovdJ47p6qvzU+6SCdpELf2wC7lNBv/OKpW+\
ju7GQmEdxCZ1KerNXl7XdPrS41Kd84oB+\
lvwei9CRKfzneJrbSb9jvsKI2Ec9J2SgdpSdSesW1pFK6W9Qm0moZv2WmfSyYz+\
2fhOofmWjH1vTqxbOIMzo6R+cD5u5UOl9kPvdoaLfH/1vY0zVtIu0PntRQ2/fM63obz5P8XXPb/\
zyVL7Li3D0eYeLvx0j8HlXUXlu3fncT6mdaLcT5lxc9GXXT3rpH07eJ9D8Fpn17XNOut29sNJv8Q7v\
vpkpvIOAbvyAzU5ZuvZgXKzNw+4PUrqnNbYyfzco6vwLzTNTX5vmFZuWKq/\
48f0YiCP144OvPf2Ev8c/ZJ9dpqtXRuYkM/9HZJN69wMJ9oUvs7a84cg/\
K7hbULppv9y67LNti3DDqtNtFIkFYc5/cIEoU2rwvS4+Iuk/\
9hWB7adVEPIev360jDqoZ3GBHhcHt2dG93pjgZ+\
1bFQInWpHCe1x0E27wFKS5iImCC7Wrmy433MhOKvuN25crOq02SGDieGC+0w2X58lFG+QWemyeVOb+\
MDwBE9MwcTww4Bkgg1yHLhAkDEaRoSzqOhIUVFfHySDToYsTCX/\
RCycSlEhQ67ixtShXbnLHddwoiQbLTSSsyHKuA544rhbniYm0auIYYztM5EazNTwR5EmCogg8eUdip\
TFdefLp+B/b8wRMgIm1MREsjZmDiTm2A0x0wcTxwIA1UTcQTKRp/\
9dsIEjkISbCEgs4iYsTE4lV64jgL0ykguDMfR1QIhMleqYma1IihOlg4aROiWc72tUqGP3Pj8hSwSh\
gsQuGFkz4NhKUMD7ghAonaNjYG9jJY4gXMHWSjgQbZcHE4cCV97B5MBG2YBELMngRx9XikDGRWAVQE\
5nTnIEXcWKC0obj6jiYWL60kdB3SHAiwULJDU4cDwy4UDKoshE7O4m4/\
qFDiTXdxPKUSLVN3kOJOV4CxiRhjO4xg4MylrCQMRF2seXgSYJC6fI8MZGX42oKpaF4IoGJBAWQG5g\
gtTn/C0ltKJNiJlJRIqyXcFOiwEJwIhSJRwhMUMNwXD0n5yjAcMIE82Kr7oxHP6pwPHDOj6J8eT/\
jl/czui1P+59Z2StsmEirX0LGTixhJwaho2DFdEwUJicDOzyfsf0GlSR24njg7oPz058fHPNi//\
N5Im52f4YEdwvYRVV7hBBG/\
u3XRNxpxw1OzP5l5gZ2oumx43ddgol45tWmZchdCcYpJriXETg1D61G12rFGH86BjbVr3taHSn0plb\
7ERGKWTgEJpjS42Oi8NvTp3S3qAsVTxewuFYTtBCg1Y8drc705I/m9Ag+PeKsjNIVlG4iN0pqvUSN/\
86k9Kil97RKrzjov+289x1HkKF4/\
ogTJuLZjLS6909w5hOcOBzYlBPHA91VwyzFQCBzCTKkHWtCptXBcmHNyHJKZ3UQpWMnwEQFE79vA8E\
EmHiPuYGJytkEYusa03lCrRTTkoNG7fc3tu99AhOZMMGSigImjge+tq+\
9l5FJldq0x4mJSBRFIzKGSukUxggtvLZHwiA3oSZ/caXTIB1V6c9WNXouYBSzfS+\
lo1W0uoRWE8zKaBWtttNqkW33ErDavDrdLCfVKtnumlrtOa8eazVEqyBKR+koPcasTAV7R+\
lsKFhI6ccDOUgEyPSDDEn+GMhUTiCcDRnx2hvWH+\
uPVmOsaTErFwNpkEPpDZP87jZfc06HE7j3EZyoPIutzhsrccRxv9ndO3tjFLRqIi/H1ZwP8nieZ0q/\
hAk29IKJNphgQ6/3L4RGRzSi5BiQRm5RB1xaTEWE44G/Ou6MDiUoVypQ4njgy/\
E0zV7VCGhZYJEgiyizXGdR1gyoqbUhscmU2PzYBoKJR5hIYDokKJEKCFm8xJp5jYlU+\
iPc5Pj0PvG5llcj+AYToQ3D+\
z8WnPj3NhBOTOQEGUsxEESdD1wJUWt2igVHlFvp3ZvC3KJGq8VANn4G1SqVjcFuIr9xyFIXSbDGUpk\
M9gDVnkUmUgFmq7qI5xS3gOgYlIjgYy5hIkHOsTwmCu8xFAmtEpEKEmbP/RJaTdDoiVY/\
drRaTOxx5vQG0zezMkoXVbqJVGR5LP/2osZ/Z1J6gvaFXEqvOOiJy5K7QCkIMt4R5K/\
7SXAiwXoDnDgcqNa+kKUYCGQuQYY1gzUhc+\
N3YxpAhlNygmIiwfEXYOJw4EhMxNpLOsi0UEG5RCNqpavTqKDKdN/\
hRkLBgOnyF1c66UlApUdom8QQZDIELKkoYOJ44Gv72nuZhJGMidBiIV4UjcgYko4pjJm+\
8NpzjbVgwCryF1c6DdIdlX4xl+\
huCAYpfbqok2qVWXlNrXqqfllWB1A6SkfpKWdlMu0dpdP4uJDSjwey4RnIYCeiQ6ZyaMxsyFC5OxyY\
ReksDi6k9IuJQ3frgCMIwwkcQXNOVB75VmctlDjS6QtcVP7iSqerML7Ss9YNKvp9hAkMwSVMkDjEx0\
SRKcx3CXQGpuMEdiIqJ5Keu+rGhIlUnBV24jEmqC/ExwR24j2wPRJQOkpvp3QTqciycpYjSvf+\
Mfknf1qVtJX+clzdYEuRpw7p+S4WOT5JvOggbieoLwCZcZDJv9iRFBMsV6yJiWfbm3turzCRCsuwE+\
M4Qc4CJxLZCTdPTOTGYgeQuQQZSqBrQubGgbG5zMhySqc6gdITlUB72YnVDQHViYCYOF4TlVj+\
vDil00x5frUEJzh8DU5MKxE0cPkr9Tn92Aai1bBaVfPkqYQedvammqcg9Dk9BINm70LFCFhiSidNj6\
r0/pX3Ofk8nCjGSHCCNL0jJy46+rDHp6l1BlF6R6vRtRpiTp+udOZ05nQ4MbVGT+n9iVYpvS+\
k1eOBEWr0ZOSXiEDpfYrQv84/ZOxJWfyUc5T+/\
wNppL2udI1WWPHTABps1O15GsCi6qeatxom0mzU5dSQ84FwAk4IcKLwCr3g4eaEGwkmwk5d72dkp+\
5qnNDt+NH0EygdpaP0BTOH5ZTOET8LKf14oM7qYHBMUIjcgQzrFW0gczzwtX1xvcCTy020J4KJSJQS\
ImJizTqkiVQ6C9zs+PQ+8tcg09S0mBf7r3ZM349EdQI7sQwnQuwxbn/q1y/\
b07aKxxDHBHbCcbU4JtTmebVChBoSIqYd2AnH1ZKc0F3WnF7H6G5GlrMTv28DwcRETJhIRb8Jt1c0X\
RUxL875cSXMyA5l1uy8yEUZNXioJS2LIgGlayv9df55NM5ZnNOezalKT+\
Z0CpGOq1F6EenZPaHmCOAEnIATkTjBgsXhwO6c+Pc2EE7AifeYqB3fwc0IiNpBFIsljqsTIiprK+\
cgRqmhR5wyJEyOq9Uow5JsEWm6+\
oobwY3AiZScIOc5vFqCMizoOq6GMucDxWsjz5CQRenkHY6rF1U6Z+\
OdD1zJEax5uI4aJ44HvravvTZQ7dQM8aTlIqKAzOLFjcq934NMe56YSOWRD7vUcjzw5+\
0rnk6eXBnPcjRKUARZj0ZuUQdsGklFhOOBvzrujA4lEhRQElAiQmKUyrLAIkEW4ViusyhsBlTwoxc6\
TERozXf1drEE5ViUvnd11M53TUzoWIzCU4SATILTxCQgkyA5ScCYVDjJkrGsiRgTEV9Wbsqdb//\
jwsmcdOcZjEh3+\
mBizSKrGiZCJEshOBEBCREzlgQF0MpDG4ETz5SuJmCKGBJIyFcATaD0EI4gQmkDyChCJkF1Yj3IuLW\
qZv271ytNRKJF/XhgrCLmf20DwcTKmMjSSpVZqszojqsnFghejqeJBdHwiEllGwrE/\
NgGTkKMW700V50PDKhzqgPFmJ5Cn237dYTOfM58nnY+v7am2D0TGCTzT+9Tl3Xij7Udi4m/\
GNOTCL9tAyHC3sCkDiEWEFJpX9whzM74GxQVK5PGNZp8OW5Ke+\
x8ep9Zt2MpmFL7Lz0P7bsFuimg3NzxyKCBv/C8jZsxN4jgGXiDCAnakG8IvVD2dFGbSGUZ+\
47SK8sr1zY7uKf53Rv2Le3pbmKm/Hs6h06cSNCG/L7NBRhEmOC5z5/e+zyonUDMJRQAwTrcUHoq67+\
r9LA2H0y0wURCIqw+patZ/0LZLUR9owhZYZ6Yfi+mCO63uSvq44Ge72z21H8jG4hKhOOBnjv60/\
fX6pn5G+DE8zYBfcMdnXu2Q05cWPC89SOdm4hn/0LTmsHdzuQEJcNgDcd7Qi+\
UfVGrux7fvChRMjweuGu2mtYW3ZwIuyup+8aEBIWEtwzU5B8im08l6uOBHu+YWegJDEGl/\
2qkIbhr6AsHP8EQTCzwHbPDsw7QNHHAEBxxggNOHFfPcQ57QKlUCCoTHpApxgCZIZCJWsMEMsXAAjI\
X8xgdTEwkAinLESWiHppwPHB3cvpp+8L/\
8mLl9J49xhwPLNomCtCoM8ZDiQZLHcO7HjutffZf6uje4uTmSVQzIYwJTxtWZiJEEL+\
J9OxmggiCRDgeeLdFwu0bIgDBRFr9pqdai0QEdIhTIurSpy4lsA1o/6+\
2oYJgHSCw9OG42vPIPxJ6oeyhU7+JVIoi76MhKhhtX+\
j8m1cHIxdOmpYwbpRJPQMlqp9Ri5omcqMPo8ITjxWZYxwqlLhxPkOh9l5CN5Fyp13T1dDZmzeaHivT\
fvPG3bNdaNf6CLVSkYsTEZBgIhWWZeZEAjvhcfnHnJBAQpGP3OeEJ+\
uYw4njgb9sT1YcdiyHiai1zmeYSJV1tKouVP5qILEsJBLkHM/\
OmsBLfPyJFb0wsZtzmBepTUhzImp7xTNOYCYGmwko8R4YkBIJUo6mjZUeq7xHiQILLqG/\
ZXnRDzQ97H74gVSeLiz3KXMTWzYmnmN7o7/i2s9SIPSWQvecHRdQ0xHkW3iCXJpOMHm3t/\
jPNO1uR2LyPrxaR/1ZhJ5g8g4rdCZvJu8emk5Qx7/Rx9xV0+W+S5052UQq4HHPv4Vip4v1WJdC+\
5radxjfPSAaTpxywkSG73dotedg9+obPYbuyb8DZRrYBDgxhBNR90UdDzw+\
YOG97G1ebFoenHOW9PHA13bTdlHTy7Z0LSX0POntIjvcJ966P4+\
bRu0h03PzZVQzAmTckPHUO5bjyUR0FM4lF0+iNind4Un/\
U6Hm8GQ3NZppUHAOgkqPulaJ0t3O4dPxP+oInSkdoSP0qfrttICp8+N1qYW+UsFxV+\
hNT1hpIPRWpyhScLzODtKGPpBZqeC4KGQoOHpvDdnJY55E7aR08+\
R4YPvjZCVxUvkLqUIsofPft4FZdW4i5b7bn7av4qLQTeTluLrpPunpCwvifiBOfnF8xHTFygakzErZ\
CZRJSBkdTrRHgolUyAMnenMiQRVjAU6ENRlZ/ETUc2LhhEfU7csTDTDh2TsW0E6YSAWEATGBnTi/\
pcMx0aprsj0STOTZlrAbnDAy9mzf1oEHnFiXEyaiW57IxYkISEjtJ5ZfLMnKCfOiRHnionX43j5eU3\
XCxRIok44yN34bA8pAmcOBLMnuUOaPbWAwyjRzI8OPy3ED5XPnITGRcr/\
953ZjGzOq5wk87Rn1DEcFf0BPzxN4jgcWh+5H3TkDo1ox6njga7vlqyBKg0YJ0q0CMlHTrSK/\
ugiZ9jw5Ub+7Ksv5oh+X4MG5gYNdS5FK+SmTIN1a/nTSrjjaZSaMekdgVG9GRe2qe5Zu6WZWn+d/\
zLV86Wfv/9h+z58nVRPjzsRk63ig5+v52fsZn+0EoKKzLGJ2PVQBmr5+\
6Wvvvd3nsQOZ7JCJ2s5nIjeWwCdCpqDKX16s3GeMDIyJxpgEVePlGYOTgTLezziHMn9sA+\
NS5tnJBxIL4HEpU7EyuzgaXiDeA4qJtOrHabCw7X6bBEcxrOSElmfU8UBPyrMmotrTqGJlKncBQh0R\
KkE9qOlZ+V+Op2kMtVIBChYNZtHxwF8dn1GGT/8Hvk7DDA==\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fgraphD36contrics", "=", 
   RowBox[{
   "Uncompress", 
    "[", "\"\<1:\
eJzdnc3K5cdxh6WxFWsQgyIGIUQQcsgiZJFFriAXkKx8Bw7EMBDihXwnuYZcRJZZZeVlFsGYLLwIQg\
gzDEJMJoqjOcZHBKae3/s+VdVzRl6I8dun/91d319d/ad/9/Of/OxfP33rrc9++NZbb/3tk89+\
8bMH3/7js3e//c9PfvqLJz//x5/+w5NH3/6fJz/+9j+vGPvdt/978i6M/\
fGrx57DvLdfrleMffNyXrGXy7wf3n+fD1/OK/b5dhor1qMzvAfw/\
Bpg9oOEhwezY3QGgudlHn2TxgT+4jyBI5r3AnD0NuDoB7DejyQN/hPs5avEKy//\
cln5ngCIBGWJRiCDgPoi7YXOR0w4LBAsXFrfFGePeym++TkQ4o+AYb6BM5Aw/\
DrRSzH2HOZ9AOs9hLGo6Ip5EX8CR8QrFreRV4rzvQCa+G0SXMXYo8QPYi90PqJPiyPC+\
1PYCymlx7Ae8V80OEjWkeFXfPObBGshW1s8Rjgq9N8Hch7t5X04AxmMF9wW6z27i3FwT6PiHcA7nf2\
jhCP6pjgD0S7xAzkKtJdoExVwIXhGQ1rozS+kHKTzXc5QwJrk55/\
B2UkWRBki5HU0zkm2CpiRk0vfJFsj2rvF2F8BvZBsJfokGzryEeGI4FmMkezZ0Cuk/\
4gGnyW7XPgrUX6SDU3fFLxCPkKUPTQmAgrxDAVdE51Z3b/h/32ZbLACZh8C3j+\
VvEJ0RrrjcfpmMUZ2MumOv4Dz/Uri/ZM/wPPJ/ybquPzq5b/\
uyf7RTBcm9Vd32axxiYitCnRak5P2Qt98B0iLyIfIzpqOfwl7iWqG1hvG7TuAWzK3I8wK2o2qUrit3\
zHh2/cnjK+SrScYNCK4WI909/M7SZpiQ1fn4SLM7jn5SuYVeK/4NrCK+pWExLsAD+J4uyhxGRHZ/\
wdhhQQiN2uGPE28WMx7BKT4bwCFHyToFes9TORTQDa6lEJG2XkxXJfC3hUpE+Aoj0J8R3FVa+/\
TemR//xq+SbI0MkWxF4rVWsJ4Lr9pbex3gOkplxB9Kxor8GD90VZymIRMMRYNUkFL0fiIju6wB7CR3\
LAB2yiAxBmuBIWGkKVwa8EMlzhECt+ypu4puVvnK8a+ltYzmQnvdYiG0sst/774ZrQ/\
ijECHBEG1TxRSiKGRIt5ZCf9vdwLpfmtWrMqj3AUvyk8D1KxsSZPMNo9HELituKkVyyjNSzAdJ1XbZ\
t8lwhHEqwiphH5joS1nWfNemtKC7iQl021sF/CeiQ7onwv5l1T/\
9WilKtvCaxiXgxPEACstUEBV9qLDRASsdH5CIlinxFHKbhdRYhiYPEi3gq5SaxKJgDJ2zt5fhc4vuI\
HjxM6hatGrm/UkzZtms5g4jpWkBNv/\
TIdJPqxxOykkouxTwEjNitDe3kOe7EAp7F4O0OsFwtv303UIdjqO3VWUAft6j9g0S9AL3+\
UeJkOSdgidUbYSrZTBZyr93lPoRRZjmyEg7Xu78MZrDffsvKL9ShmGtcbhlkLD0Jp3imxXBFwvFXTW\
fSQ0Wm1eJxnJY04QxyLTjdRnA0aW9ewIIxYCVrM+5sEnOKbT5PEIAK2VXgF4dvqvZa1KMp+\
4g0fkc2LyYKDSY3WN602H85MtYST1bxWwA7jL1pAxdjXycyztGT5XVgr8SYZKV06O/\
H0sLX5vpxHpj/JpY18W7Q2hw2HOFZ8818ST6cKhCpadY2nP/mjV3/h2R++/\
vtfCbpsVRAU36RSHWu0UtnjI5jXktMX3PzP/Y1Bm9NsEadlTEHwbYUzXbNitTitF5tVCE1GgRxb+\
0UApzt9lKyLVruFy/\
DdtQgX2ucPgbvXDmkJf7gOl0S0DSrdqX53UHrZQE5UQVZyizO8kC6wLSmyBfmWziiZQgWfFg/\
kflj8WSHTpk+\
TKoi2l9BaURha5i0Io6UpiJmK9Ygw6HzxmyLeEjP79uydgKihF8uEgmEoO0R4iNcNhq9F0A12KvfbK\
J26kyIwhRCEfMrmtnrfkZVDzGRdDWH9Uf1UrLkoxqJFOZyQsExPQs0KIDofjVE69SuYR1cfYmCMYCb\
ojOZZJWGDRBF/tE9raQ9bcRuJjPcS7Qp+j/Ry8FID7ZPKGaJyoQvVUTglJVGZ1A/\
TohbqFPr98SwHX9fDArThy1LXzRpbobWoMGhjDwMrHwS5tuol7X2Z4gzUkjC2tCvG4l0TMpKLeaSD7\
+T4XnZsPKThbIb1IKKX1wnY67IXq3WKebEhmbUINwr6NgoPizEb+\
ojfLLjN6jay9m3DrtjIrIOHivApPkCLWreT3GN7Iz26XsNJh1+\
n9WiflN8VZ4jdYASRkuHWiqUJRotu50YmdVgTUpunGCMmN2JDM7V85OIgdp+\
nNRqZLBQ3obPbu9Eb8bl4h3vDVt8oWCzOYFt3xPPRPOEXWQEbFWQxL7Zjt3xkE1FivZa1uVFwauXnQ\
XhGOhtOJNL5yLK3kSIyXu8Ul7iYSPfcECkJ2pCt9GwpecEUEcFC2MegRiFEo/\
K0zCuuk8ZyIjqDvaIqDBX7yBStF5sfCLq2pT/\
U74z28quE9w16EUZTqxpDBBxj6ER4ibZ0q8UrxRh9kyIHdHYbxbCJgshH4uxWsdIbE+RgUC+\
TGMEZNhxa1UmCH1qOkNinjdy1wrZWntlSYqJdW9VEeBD2EvXSiHaWKKT5XPIRFYx8DPRCNH+\
ty69StTbPQQCgetuorAvDiDL91hmIOYkNIi3Wi4aKEE50vlaG2l79Lfay4clHYS/\
2uSbUBB99AvukR5/i2YUDFfNbUZuTNyQIsVXKeIn1F/ckiYNjHIQotQCAVfft+\
JdRF61YgACATaDYYpJWT2qi8IOp/VYh1DCOiJkIR7SXViad6KUYo/\
fS4jeLfZL6Jaa3TYVbPsWwGRSbA9OYUHmx1KWgswiX4ZhoVNsinhHxZxNn4m6x9aM3Yg82vt4qmLS5\
heFEq63+aXVH2UgW2zEhBzf09GuhXRv3HDZC43qWJsh+\
ETaRtQdtQ21LE0S71O2kxWPC7rmGeLDSihQIIYqIpiCMhzAvBvlozAoEW49smVAwTFQuBVyu+\
NOsuiYy7X20Yj1iuWg6DkckrRlLkb74vPtps6ugJcKRrcPbMNesarap4ejSWhFtmbcVd7G2ggAq2Sa\
xr3TxTdvWhOBCb+rZ/k+\
2W3mMxVkmJAVi7VVbnGrPYBWPiLdZoWbzygSzH8EZ7AV4Emotw8HSSzFGHTpj83qrJaMgodwqCZJhx\
r4TcO5JUK38t2CY30hYk3L5SO4lFmVZQVng/\
boXJGAy14a9URulttVJ9E2bgWi9ICsqaemb8XWJ4agjwTNW2hBNFGe/Wn/\
Yq3U4LGnL8k6nFq1pFedZRhNMaOFC2s6mKFp9IoheBKztk3SxAkngNpZR2/\
SojS9YHiv2EkuJacz26LJ8a2UIKXkrJ4R7TbG4qHQtXVt42go5we/x0noxdifr7xCdkctHDRI/\
TecraDe6mAX+fgs0SKGaVohAwPoRfDPy0XBMm8pE7NWkFm8K2UP4s+\
t9V79HAlZ4WBsKcgMZkSmEgLVG74YxaVve2LuKFHu3d4neh/ViUasIN9n6IbsewWyDVyhUQ+cjg9i+\
NhZhLegzGvwF35KSaEUcijGbG7Ix+9a9V+I/OgPxilWep+\
dRgbsFHDHvlzJSYS1763VvFLnRPsmitBaQ9aLo7K2kKAkLmzAdVoKtXE0xz+\
aUSKjFfo2FUmrREl0qLc4ejULqR1l8ky51W6PpQ/\
gmGWnxfIKuiZY2Cl7tWIzEDCfDY8KbYCbg2ZLz4pun8W51B33T4tbK+\
egMFPC0sjymO2mMHAWaR3rT0ouleToD4UE4QuQoXB3uynilRT9Mi26EsASiYrqzGNvoKhGFqDAmWww\
6bMRYT7dVFSXWaz17YscE07fevxKKxxpbVgnaFoj27K0GHRulDxtpBRERiwZOsd4HEn+\
njUIbnWsZjMTvG9mNYSO0Rdc2rS7kIMHa7iXKEGH3EL/bp0M2YE14j531CjzYan46n/3mhoO/\
URpnv2npc63T3cZjGxvNncQYZYRa76EOB5KizS7WszXE1GXzKcDM1kjbMll615TW+/\
wNkUsbfsdpGUkBbqKzyA8CLjZe8LskB+kMQgds2OVRJh+s5mnJebLZycYU9kusbBCwbu1F6Idom9p+\
esR/BT/YGBnF5GyZequcV9BLTOKeTmwQrIf1ij0DlZhSIUELf1Z+Ds/b6OwcaWLjSRYRL9/\
QRxvxug2fxJ7BJvoozm6ftaaz205ytJ7Nc30NtHvaPrNxBoLZnyeaEDz9X0mnptjF5ev3VPJWoFuDs\
ZWUE4YRAdxWapFBRcrTJmeiQ1rAmpx4a0xSmXMs2X35zcsXXvEDetDNXtq1Ga94+\
a8AOJXp0Xp00ztalIREIYUoctC6qV+M/\
XWCtVgvekOiOmPjeYMYxReMtnGnxUZXqcySzkfziN8fwVjLQ7Z0RnggOrNWeDHPNtMnBRL3IuDZKkc\
b7pW/kTF5Lfu02aJk3FVlcxsm/MY8617bcOiGW0fzosISgnLjfNG6tWEOWk/\
cGSAmJFqKl9VO80oBs+stfmRskgrxrZfhJKWlYisyW2ewmLQJhoKKW/sU75db9yw+\
03lQQrWCSyL2QK4b3SSKiTNbVDJMZwRra6puBKFbcmm4cKv19K7gTVqPguzWJSK42Nt6tB5ZVeRGWh\
esVWA2TINr30w6tQpQ22u4NtO1ISxig3BiwuHMr62cideFiZlEwNjGdekM9qr0nfBgTOPYwEQcsnVH\
cqOhz0ZJ6vD1EBt8sYGSFlyIKYSWtEHM6PNauFi8kyUqSvDozn4UvgRr+\
mZx9vjYovhm9ECKeQ8Bf60g5gZPF2OPEr0MK89IE8U88tpsZpvWs+\
WA1vK1MoTG7EOT31miRNxCoN9JcGF9xuUH/x1+MAjCjYqutSqxjW/\
aJwxsyuBGzv59n3dL8DzNDzHVQJJNjFkzz4pvUpX2RtbGaxAxyGfVdkflDcqsiD+\
RsoutWooxCtZRFerl9j7t5eWff38aUtvFyjZFsWFg2hbqpyXba9EUNly7AZfh4ATNoyq/\
liUj7vi37gqLs8eAnD27SEMQb360QIN0dkot2uc+\
4j5v5C7KRrqkVUiz8YK9DRiLM8SMhz3fMFw2Hm2z9ELyM1pcp+lMjEV+\
KOiF4GK7dtvShXiGjSdEhivLSQfEvgGFl0H6PZYZEC0Jmoi8UnwzNpIs5m305qB59kUL+\
zoD9SWJ5TobJVwHI3f2pduId7HPxx1+ELIn9oAp5sVEZCFDop9azNtIXFt6oZ6Adi9RvhTzKFoW+\
WijdLaYF+ma8C5owuI99ugT3yS/aiPhTVHEaLMXsH4Ie6FHBt4HeH6R9iL2+\
QzOHqubhA6wfSZaPRatfV2cgXoYkM1HOoBu+pKdRRFbomvb7zg+\
BF7QGd3mjfYS0WAx9tWCT2JpyWaZos4ZzqbYeMhGjMU+UWtjHtaGbtlSQu5G+1rgPb5+\
RnQ93MvzIYyR/24f9SGYfZLwsEET4oIl2WAkIwnv8XlewWNE17a/q+3JGW0366MLmrC+\
zIYOaMl5oVdacY0CZkTz9BQy6RWyl66Z8Wk/TlyTi7Z+MY/4Pba+ETaKvZZHe4k234b/\
YL9pey8L3U/8QDI55jeLMfuYk41PWF5p2ZHFmL3YHvMrVraKuE3Um7RPe+FfVEC18n9ivecSD/\
bstqJs4+ykqyweIt8Ow5rOYGk+ViAO65VWTGA4tvalpE+SS7QX0lVPJb1s1LjEW69Cv2/\
YKNZHt3rM1hC0cFScz8bBKIa7cXPX2pixHYFoX0Hni7UOAkcRLkSDw3gnOzJ2HtyIjQqebumjQm9G3\
Ip5Mec9HNuOtx2G9cNGv39LS7YO0NoTkTfFei19K/jIykGrV8hntjEPSy/\
xm9YuGLbdLO3a1kCnz27XuyX8bax3uu6wZfcMx9I36oxbddQ3Qi8t22b4vSIbu1+\
D2bC9tFE3elp3XGuiLr86aRQeDPpYoqGxjXbi1gG27eBbTEF7GcZf6+\
FBgXf7eCLhgR53oW9S0JWKNmwSPhaQ0BmKfa45V7YoxSoJK9APfrNluFulO6yQbw5mxGMHHbZbgos1\
/KzNQHuxz4VYJ6LlKAxfrF/Du6DPGIgn/WDPMBxUbtGnwFEMom101izGNuxW+\
wqFxZ9t3BFb2A7bKLSXaIM9gPXE2ckZt/\
qI2vDGQl3SmwftibUukQRroTusnLCybs3ePZ0MsvrBFudtxDUEPONFd7HP2Cxj+AzRZrBdhAW/\
26QcyWvSm2RnRXuCaF7I8pa99PLPly8MGmmxAwIJBIqSElCF8UNjsQK/\
OMPH6XzC4GgpHnvbffjWUHS8SCHTmPgmVSRZgyo6iBu3/YrzRVoiHCU8VMIiEtTLv1xAf0+\
M0JiFepRCgopPhwhOu6Yb86xZsha+EzXurefbN8zt4fRc6+\
7GwccGWi6YvUci6NqmZSPNEw2SXCrmtVz24putV5dtGEDQPN1Fs+\
5EKwVHOBJnsDiisXins6BBuv9M56OeaJGuLb0UNE9nsPI6hlGHx1ohCZITxXrkJZJ73cKfqKtr2W42\
hGX1n9BxBJePAdYx/Sg8M7q/3npS18pWu94w/\
jbCkzFUavnP0rXwnWwdO3nP1v60r2RamNnekCTLYx8Wy5ukN4t58b6gwNEG/1n9R/\
dL7XsRURYImrf8EOlluJzQ8iZF9SilYvndpndavpqVyQW9WB4jnqaSz9gbq4AZRUIfwZjtqUywpocu\
ab3YQ6iA9YdwvniPq/gm+SStbJGYR/qPfN/YS1vEGYhXyK+y/\
b1aeBA9rqwNbe9H2fIiW05o9cpXHZksvhlfXxO8ckvlItbWWIuXi71swKx1PpuTupFSmZavbfcp8kB\
rVyxElcXaXgT+\
oi1cnKFltxZjtkydfIQYh7byrBiLPfCH5dnG9S6ia1sJY3PzMc5uZQHxioiNxnJeOp+\
AtS1HI1vD9vuxZXqt3tZW999ITUZ810LIlxjzEHC5nu+\
yK6OUig3ZO6QUaIljG0Hs4uz0iEPLQLVEWgiujQexCA9RWFgHvzh76363UEqk6OiOMwn7WOssEgb0T\
XqkiRSIpZcYMBH0EhNoBd4p6RHli3UUrAMl6Hqj4I/\
2QorONs9qPaAmeOwDgBnhPfY0KL4Z73jZ4Jswft6D9ciA2ygEsU5uy/AraOmaMLh8/\
Z5KN2ZvCHDFGGUw4qsgFuDWGKF5wxXcr6Xa+vQ+\
iZYO4iheELPRx4KuNyp9YuSuGLOv6kajovhmKzonskzxfo04g606sq9CtqpdrNIVNE/\
OQMzIWp4Wuuq76EChBDeugkQEC+A8ByFqmekZfPNT2OfDdHZB+\
NeSgiqME80n4hrBUfRNyrHacIwlNitpSCtHC4F6JtJeijEbQyccrcXlBf4sXOJ6Seq9YozqgQgu/\
ww0GLUrnU+c3VpVrX67Fn/FmA0lxneurHaledZbOH1/T+iH2AZU5LdiKLgYs62PaJ/2HpftKW/\
rUChMTCEeK8tjDovgWYy9D/CMtobQtzFFVZzP3ldqhW2JBinkKeRLhGexF/s2GEWobH2q7Txia//\
tO4jxLgXZKMM8Ft/pJB1QfLNlawxHk2zboI27mfHOqthLS/YM12+\
2bBRb77RRv7mxz4N4iPpd4MjCrEXXw3R2mq7X9iL0X2ufhT5q1WXRPkUmYkMWWB/I+lzx/\
UuCWYEjqlOM5UzFWHzno9iLfffN6rjYx6qYR6UyZPM9A9zS/a9IS8R/ljeHZc+aLt6wUd4UHX4jZ9+\
wpSI8h2WBvf8cY45iLy1YD9PgGl3bsx+UWRvxVnsP3cZ0LD+cnnd6L9/\
3833f51m5tKFTb87WIJiJ56+iP3ZQlp+GtbULbLxg424fja35zAd508ZbY6xkGA8b+\
fdWf9Ib4U2at/FExAYeNnh6Qz/Ys689/WV1xy35K3Y90f/xtP0Ze9MN+8x2L7afn43Tkm/Yqnp/\
cBt8tCYLhuVg63m2Yp7VHfEMxXrxpo7YZ6yv28AtnW/Yzjrt47ViSBv+ptA5LbtuWKeetudb9sRB/\
rM9uFtX3odthtMxue/DekRnb8r5bumbp3PJbwqONvzNN2peQRNkZ8VaP6Izwh/\
FYm8JZgd16mvJlQt7gsZaNvtBG4XG7BPVLRwN98G1d4VacBmG2Wkf6Jbm3dJeNnD0psx7LXsZli+t/\
v+0l4P3+Fo5hmKezQe0Ypy3FLvf2Iu1JwTeXws8N2jix68eo7iG5elWzlTgqBWTs3JQfDPOewBjw7m\
QW9JHLb1p+a+g+ZZPImza2HtW7IXq562tb/EXdfhBerHwtO8dR1qyNCjgaXEbe7VYm8/\
i1tKSrTMmfhc6wPbaadkFxVi831/Mi3fxSVfRPJLlNE98094d36hJtDQYe+\
4P20t2n19IGRL1tKDB6BsOx9bWbDCBh1uKeazNs/\
bgwTPE2i3CrX0LpPhmq5fJBg1u4G9YRtJ69MYi+Xgx9iTO0PKnBQ22av3EGVr3/\
8S8jff04rvvw3Zy7B1GexG2N+XqqGdO7KBdfPO0T9mKSxEeNnwgYUeu6U1ab/\
j9PrIjbfzs40SDos9XzKcKvNv33zZowtIL6VTq62DfTSWasE+\
LEC19CfRp34azPgnFe2yvxygjLb8PdySPMLP6QeDPyk+iF/LDad6Gf2S/ad+\
CJBua7J7fwJjtl7f2viTRRHEGm9du7VPwO/Xu2/Blov4Tz2Cd9tU2cp9W7t7S+Tbm2Ri8tT+pn7+\
VPZfzPZjl25jvsHbyRv6I8C5iedYGo/WolyzJrBewnr2DamWB9X0p7xTf9RX+\
kb1jG2MXguZbfd2FnG/15BLyzOaZybe3r7BZ2Wr9HOotSfwe/QDSAVb3016KsShDNmJrAmY2t2tlT+\
Q/wpGwW+35bJzd9sKnefEZT2GHbNTbWB8o1s0U9hnpd3pemGrFqMbF4qGVWxI8bemM5pFeiXApzmDl\
BOVQory2doGgpVa+\
o6B5iglQvDzW3gmd04JnMfZ5wl8x77HEg71XF3OYBBcaE3uxtmLLJrL0UtC1jXnEu3PifZmNelriP5\
vnonnxDZLim9Sf3b4hQ/PID7C+xXuJ/4S+3biHQnCJeCjGbK+\
PDf8vwqUYI934YeIxEbchuFj5Em0w4k1aT9hLlAsh/Wfflos56IP17LQexV9aOe/\
hOJGtbSKY0Xpk69s31AhmNM/mG2m91htAw/U2Vl7H+\
whiXvQRRIy69f6moOvY755gVtgvGzGPaEfat5sFzFoyhOAp5GCMyYmzk59DeyFYE97temvvBgpdZW2\
NtZ6+BW9SLKjFfwK3rT4uw3iwdWuRpwUtRVuxmGd9Emu/WHuQ+Jb4j3jaypAoI0U+juYRjqK+\
tfkAokHiTRHfbdneJM/\
EGVrzhnOR0X8v4Bl9ww1bn2iQ9lKMxbo84XPZ3pK0zygLhA7YeO8z2iiidiTGI+kMw7iNOtWeT/\
BD9MMFXGxO0dbwbOQt4jzio+Hckq3lsGP2bq71OyJ9FnwbffRijL4Z45/Wtyi+aXthXO8xXFa+\
J6LI0LwWW1UfttE5ghDN+3dpFdvsTYwcFN+\
Mko3OLixKsrRtJVNLIm5IPSGFqNInWh3CS6QzxEioqKCx0QF7++e1dBoe9kBozN6qsREH+\
5oM0TVFJm2XQhttidW6wroleD6C9exr9sQrMXsqdGOUL8JyitXylv+Ks1O0zL5g/aW0wq2X/\
zzBmtYjO0TwWKxCKL75y46VSmcf9vZiF44N2hXns7oqeiAFbi2ObGQ5ymRx9liVOpwRipFXOjt9k2B\
t6fNgV7a1ym8BM0u7G9Eka4fYm2t2XoteCtlzS+\
ezFXMRZiR3bbeJjQqh077TwfO9Kett8GasyhH0GXX4G4CjNfok/\
UAw24Cn0DkbstzawhGeHdxWQeUW8kXZQLxiLwjKEkZLWQ8reVvK/\
B2CSbINSwWKmjwDJBKFW01hpXrL+\
jsdQR1ejyJGrZqKYUt0I2NyS1o5CqcNGhTRAZulsHWYrV4BYp8Es9a9ByE/\
7d2NjW9GHrPWn4hy28hyS4YIizLes6czEDyLMeIxG8mOexk2fjZkOc2LNfzFmJWfG3Uotqb3SkuXXw\
0qyNMGzp0OOU2I9pKpCFnHhsxEpKIgqtVYi/\
ZCRGr3Uswjw9ZegGs1fxHGQTSMBN5tgaC9HHenVGElgCwhvgdjsWMeAdUKkuKbNscakSEYLZ6dmEnM\
a31TWEBRgQgGtcLQKpdYt7ShdAsLzyoXaxXT+\
ew37Q2PlrAXOd24lwJHz2GexVHL8DsdiRH80OoqM9yR2tIZ1Tq3aNfiVsyzXunaC+\
lC51gHw9bNt2rxh8eig1GMEVyi8SochXgGq/uLM8RIjOCVNYdGwGzDrot2pKD51osTw7o/\
dg8r9klOru1atUFLlt9bL/mJ863VTbz8C+\
bdhze0oZDXCn9oLzZ0abk0zrMW3rA1diegmrhuiwIEUFdFLQLgILaijop1OSSQtwSWYQERDLHpEkIU\
pVLIOWo5QMNt/SxHWXiSco+Fjx3CH/zmRhbFZiDomzHwK77Z4ukH5+BJ+NsoT7CBQ+\
ugUyC91W502Pay+7S43cBfDLAMy5fWPg/\
SdbSqbMGyyMBvGE0bVuP3YZ9xrJDz1tVY41tbInrapu34tZXBv0EYrRufAhmxRm+\
4Nuw0g24QvjWWN8qYNrIaLUdouN8czYudICx9Dve8t7ilCOifAN9uvK8TnQ/\
iB6tcDsqQlhwsvkmdiWgsdqsaLluk88V38A7K5JY+\
GjakW0aMla30zeEzxG5cxCvD9kurH6LI5NlARAyYFPOoW1XUjVaeDVclxm8K+dnqYV7MswEh0u+\
2o4q9a0Vnj33RBW/\
aN69t9zaaZ3uqEjxjNYc4g3VILY4srDf0n7VDCEfxmsBwFblN2NEYdbqIXTCKMVtpZRMbsfNnMY/\
oMyYohJyn9YiWou6w8sXyra1jIJuBOrEMV8nHvugCD2sFLmIsdtC1sZLh88U3fgt6sbaNxftagNv6V\
TbuJs4QcUs4ovXofMK3aMkloonh9U7fwmnJnuF71q2KzGKsddNN0KCVPRvnI1qK7ziJb8YCCzo7jYn\
bj603pYpvkh2yoaet7tiQIS3dSPRC3xz24+w3I24FPG2/kJbuEHiw/VCsnWyr+WP+\
SMgl2qeFS8unHPZho54eprNYPGrjL2RnCVhbu9zag2u5T2Ez2JxNq7iS8CDyhmt2ssCRfWu5ldMgvF\
s6K+bFXLmAS6vDemGXR/wN635boE3n+zDRBJ19WGbRPmNOYxjWNie8po821iu+\
SXFhwpG9Zbvxfp61I8kOodwEzSNdHH1fgmdBuy14CphZ374VOxR0Zi8Tbdw6JxlJr2HZb7ZsFJLlln\
YF3on/NuzWSGfFN23vyv9MdFbo4mgvFd8keG68uGN9Surr/\
LWk3ZhXE3ol1kCK9Vr2ksBtK0dbjMWXKQWOYixouCYx2gXD54sxHaHDW74awUzY3rYOMPo5w3hvxdk\
Pvsxldb/NEW2stzHP+qIWLjd3vhvB+xoNCn5v5W834oM3gqM3Zb3T/\
PemnH2DN20M3voIGz46yfkYn7C1ocWYlUvWfyA7JL66TesJWrKvo8aXyukM4vK1ze22YhA0T+\
SrYmfN4ZixzUETHmIchejzAaxn7XLay4ZdIGjXNqAiOrNx/Xi+YT+H8GAbQrVwK+\
illUcXsjXqI8L7aV90mMfiesONeiL/0bxCnlmejnadiGsQnT1O+Esxncu/7nkQCjw+\
BIBTAPHpAuBiIMIGvCyRDifMNwIfdt4j2CfhnQwqev01FssNt+\
BvBdStoUJnt0V2w3vZcKo3mtxs4I8KOjbobOMiTgt/\
xdk3EiI22dUy7oqxjYR5TK6RoWJlCOFInI90HDlQNtEXAzsHg8oks+\
h8Gxep7PNl9rKwbcJEeozsQdLvtqDxCpfLvwzRWCONPFYr7IcJaiMSs8GEGx3bNm7Xk0CneY8SYw+\
f3UbAbSbQ3jKLZyCYCT4i44f2Se+\
wxUgh8cNwZzIai63AqaKsgFk8n719IBQBRTRb9Dlcbbb2RumGvBY0H52r4dsAryXCL+bZTpI2o7fh/\
Nvg2+lKkdZebqSaLjplNpgp9klZQkvXNGZvesQz0D6LeXYvlK2l9exNVVvlS3ggWW73aXW45fcNR93\
6HRZ/tiqn9W4f4XbYf7DBDVshRH5ASwcMZ0hbHXWJrm0VENGuoLMNXUzzWnb58F4s/\
qyuei02kfhmqzMn4U/MszcdW5UwYp+\
xGpLOYHlT7DPShIWn0OEWnhu3uq0OjzCj9QRcbPLJxgSszWdvhG34avZGre38a2VPjEHYym8h560Oi\
OcTMsTG6zb8cJv4XqsILMZanewEj0VeET5Cq9N3ARdKbrc6jAk7y3YAirmsYflpX1ggP8cmm2NXZxs\
jK8ZihyOaN5xzs7Z+5E1hh8ScN8FM6OLWLcgH9z8f7aXVdbXYS5xnC3VtJ9dhXWULXdbyAdbXtvq9+\
GZ8xYvGbB5P8C3Fmjfsa3tzxvrMMc4gbO+\
II5onZIit4bG09AL4IRbcbsgeYYdYPW0vF7RkyMa8DX9a4HYjb2Ht8rVY80ZXdcHT1s9pdXUuxkgm2\
47dVu5uxLZtPJn41n4zvoYwjD/Lm3G9g/aghYv1LVpd7jb0mKiJsvizesV2zmt1jd+\
owTpY19WKHW7spViPfASKBVl7PupNGyOz/CDOsFEvFf134f/FWFfh59A3bTyZ/HD6ZpQ9xZj1+\
0kmb3T6tjaRvbTWqrMS57P1WRsvgttYerRDBG/aeTa/YmOVlv/\
sKzStl6ELeWZf0CXdSDkighnJOnsxlHQj8dE7iY+\
sPhrOy9g4rdWN1paKMUB7j0HQWct3Gq5ps35H6wWXYRlp6z9bebXTPvPGq7y0TyHrLM3bWMnGK1e0n\
q3zsC8WRtwWe7GxQ2sL23sTG3GUDT/1tNxtxUMIntbXFnbIWudYsV6rFoDysIT3Yp80j+\
S87b5pa42sHUJ7sTRh9xLHiF6G/\
VTio5YOF3IwrifsrI0XiWMcRdDERhz6lvSDPYO9a2L1UfwmjQl9ZO2QVmdOcT67XqsWXPBt1MU2lid\
oydrCrfXsS4dEgzanYWO/w7Kn1aHf+k7izgjxmH2Jei0+\
L3zRSPMFDVrf0J6vVeMi8B713zDtWpvPyok4b1g/0DzKT5Mv81TqTcKR7YVhezrRC4kks+\
y9SCvrrN6M+m/4FUTyZVqvIQh4Rv9I8Ji9o2LtSOvH2R4vVs7H+\
zICLja328p90lhxBhvLa8W9LQ0Ke8LCLOa1xfla/CDOsGEPbthZdp71qyy9bKxna8Fbsqfgoxa/\
EzzFXlr3hIe/aXuKtvLhYi8btEv+wwY8N2Bm5aeNBdm+DlYWWH+\
6JQvE2S2O7J2mlr9p9yn4iMbWYrHDL8/b+si11zYFjmydqu0b05J14hGdGK8T+Iv5YuHfWr+\
Y4GIf46A4UfQRrOw5mP9r1U/\
Yb4p9UpzP9jizcQab845yaRietp7djrX0ipCtrR4FtJ6gedsfmmQI1ZfbOIod23jLoFV/ZvdZzLO+\
r+2huJFvXLMHxTyyNUjf2vxDK7dL57P22UFdbHFrY2vRDyjmPU5n2HgU08oeISdsbVrrgU5Rxxl1wP\
A7VK36eaJPAbNWrGRYV23072ndMSrm2VpiqztaeWab8xbnI90fcUu0K/g24lbQ2S3t0z5ma+\
N11jeMMQGil2KMzr5R675xh8r6CK08EI2J9eydH6vjWnbBQX8s2smC36P9slHrJ2Bt58W7NEJ+\
WtuGelZFOV+MWXsw3n8fzlu0fGarb4kmhFyy9ymtDWbfTti4c2f3YuFp34awtYUbMsvmcyK/\
C31Eto2No7T8DoEH6rVD8CRZZ/t5WLlLOsDy3wUPD+4/\
9lt5hugjEJ0VY5bfre9E9BLv2BZ0Tbkz6zNHWB98r3VNT2+\
8Fyn0tJV1LRwN29cWRy16KfZic4rEt7Hva7HP2CuimGf7RF3PfvnVPRe9paLhjYLijQI860CdhsstF\
aC3GpWLfVoc2WLcDaPC7sXSywa/\
WzzYC3R0IWrj4gGdb2O9tQsEAkcbsuc0jjbki3XwN3TcxqWEjcs9Vj+sNfCjbw4/\
lnZLuN3An6Ul0gEUoLGOJX2TjPMYEBJ4OG1ntZoDWMer+KZ1gG0C1DafPH0Zk2Bmi/\
Y3bD4b3LA2tLX5NhKLrUvittiKeGwYR2uBOTG20Zx44wxrzZSG8bBRcLtBZ61GBbSeLfizepp4U4xt\
NJA+vc+N9W4JZhvyZe0CSHGGVkygE+Ce9uPE+WKSZXi9W9JH9nJWS7ZaeB6k+ZY9aPlB0Iv1gax/\
ZB++tDK5RRNivdblcktnwwVxseB9uOi0lVcbtk3pm1FGCtqNsBZ4IN/\
3tRSLbzx8KWR5S0ZavNsCQ1vIKs4XC4NFMW7rDMSbdp6QkfbstBer/yxcbOGlbahAMUd7cdI2MY+\
xEiE/Tzdmts1moz1Bsk7Qp21ouRGLPd00aCNesKFz1tYT37yluIbd54Y9uEZLxA82Njqspzdo0PpV1\
qdcs68P0oTVHRv0Yh8Hjs2eD/\
p4LVgPr7eRu44yubCTqenaRp6kBTNxPivr6EHzDZ9k4zIR1c3EmADJEDGP8Gdxu+HfklyyPBbnPbg/\
rONY8c3WPi3NEzzp7MMxzjvxZnVZYy24Maysbymw0yK2gwaODZ6u7YWY95ZgRvsUTLhG16cLjoRwag\
m80zRh4fmm4GFjPTHvm2RoUvD0oPHTwt8Gr4j1CGaEBxrb4IeLkS1ogr5JXXBahXun7RcbQBx+\
4fl55+zDfGTpbG2fAg8t/XcangdpvnWGYR33WnyL4fVedM4w3IWjxbcbduSGXTBcEN6SZ3Y9G/\
g4KM9uSU+vyc/hIrQW3w4H2Ow3rWxt8dGGvB4Ott+cnj4477XY5TdS+LWmp2+kOC/\
uZcOmPRjrsnJpg+bfOFnwf0SCWxc=\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solpla8", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "9", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "10", "]"}], "\[Rule]", 
      FractionBox["5", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "11", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "12", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "13", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "15", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "16", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "17", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "18", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "19", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "20", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "21", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "22", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "23", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "24", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "25", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "26", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "27", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "28", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "29", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "30", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "31", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "32", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "33", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "34", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "35", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "36", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "37", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "38", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "39", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "40", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "41", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "42", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "43", "]"}], "\[Rule]", 
      FractionBox["3", "2"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "44", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["15", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "45", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "46", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "47", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "48", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "49", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "50", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "51", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "52", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "53", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "54", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "55", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "56", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "57", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "58", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "59", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "60", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "61", "]"}], "\[Rule]", 
      FractionBox["1", "4"]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"targetbox", "=", 
   FractionBox[
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "4"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "1"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "5"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "5"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "5"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "5"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coloredgraph", "[", "fgraph_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Graph", "[", 
    RowBox[{"ndGraph", "[", "fgraph", "]"}], "]"}], "//", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{"\"\<EdgeColors\>\"", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"EdgeList", "[", "#", "]"}], "/.", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Rule", "@@@", 
             RowBox[{
              RowBox[{"FactorList", "[", "fgraph", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"2", ";;"}], "]"}], "]"}]}], "/.", 
            RowBox[{"x", "->", "UndirectedEdge"}]}], ")"}]}], "/.", 
         RowBox[{
          RowBox[{"UndirectedEdge", "[", "a__", "]"}], ":>", 
          RowBox[{"-", "2"}]}]}], ")"}]}]}], "}"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getlowloop", "[", 
   RowBox[{"fgraph__", ",", "NN_", ",", "coe_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"perm", "=", 
       RowBox[{"IGVF2FindSubisomorphisms", "[", 
        RowBox[{
         RowBox[{"coloredgraph", "[", "targetbox", "]"}], ",", 
         RowBox[{"coloredgraph", "[", "fgraph", "]"}]}], "]"}]}], ",", 
      RowBox[{"power", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FactorList", "[", 
           RowBox[{"Numerator", "[", "fgraph", "]"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"2", ";;", "All"}], ",", "2"}], "\[RightDoubleBracket]"}], 
         "/.", "\[VeryThinSpace]", 
         RowBox[{"i_Integer", "\[RuleDelayed]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}], "//", 
        "DeleteDuplicates"}]}], ",", "transpower"}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"perm", "===", 
       RowBox[{"{", "}"}]}], ",", "0", ",", 
      RowBox[{
       RowBox[{"transpower", "=", 
        RowBox[{"Association", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#1", "\[Rule]", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringDelete", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "#1", "]"}], ",", "\"\<$\>\""}], 
               "]"}], "]"}]}], "&"}], ")"}], "/@", "power"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"2", "coe", " ", 
             SubscriptBox["\[Epsilon]", "6"]}], 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"1", ",", "3"}], "]"}], 
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "targetbox"}]], 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"fgraph", "/.", "\[VeryThinSpace]", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a_", "b_"], "/;", 
                 RowBox[{"b", "\[NotEqual]", 
                  RowBox[{"-", "1"}]}]}], "\[RuleDelayed]", 
                SuperscriptBox["a", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<$\>\"", "<>", 
                   RowBox[{"ToString", "[", "b", "]"}]}], "]"}]]}]}], ")"}], "/.", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Association", "[", 
                    RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"subc", ",", "#"}], "]"}], "->", 
                    RowBox[{"Range", "[", "NN", "]"}]}], "]"}], "]"}], "&"}], 
                  "/@", 
                  RowBox[{"Permutations", "[", 
                   RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "NN", "]"}], ",", "subc"}], "]"}], 
                   "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"subc", ",", 
                   RowBox[{
                    RowBox[{"Range", "[", "6", "]"}], "/.", "perm"}]}], 
                  "}"}]}], "]"}], ",", "1"}], "]"}]}], "]"}]}], "/.", 
          "transpower"}], "]"}], "//", 
        RowBox[{
         RowBox[{"#", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"#", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"6", ",", "i_"}], "]"}], "/;", 
                 RowBox[{"i", "!=", "j"}]}], ":>", 
                RowBox[{"x", "[", 
                 RowBox[{"j", ",", "i"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"j", ",", "i_"}], "]"}], "/;", 
                 RowBox[{"i", "!=", "6"}]}], ":>", 
                RowBox[{"x", "[", 
                 RowBox[{"6", ",", "i"}], "]"}]}], ",", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "6"], "->", 
                SubscriptBox["\[Epsilon]", "j"]}]}], "}"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "7", ",", "NN"}], "}"}]}], "]"}]}], 
         "&"}]}]}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getlowloopseed", "[", 
   RowBox[{"fgraph__", ",", "NN_", ",", "coe_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"perm", "=", 
       RowBox[{"IGVF2FindSubisomorphisms", "[", 
        RowBox[{
         RowBox[{"coloredgraph", "[", "targetbox", "]"}], ",", 
         RowBox[{"coloredgraph", "[", "fgraph", "]"}]}], "]"}]}], ",", 
      RowBox[{"power", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FactorList", "[", 
           RowBox[{"Numerator", "[", "fgraph", "]"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"2", ";;", "All"}], ",", "2"}], "\[RightDoubleBracket]"}], 
         "/.", "\[VeryThinSpace]", 
         RowBox[{"i_Integer", "\[RuleDelayed]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<$\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}]}], "//", 
        "DeleteDuplicates"}]}], ",", "transpower"}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"perm", "===", 
       RowBox[{"{", "}"}]}], ",", "0", ",", 
      RowBox[{
       RowBox[{"transpower", "=", 
        RowBox[{"Association", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#1", "\[Rule]", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringDelete", "[", 
               RowBox[{
                RowBox[{"ToString", "[", "#1", "]"}], ",", "\"\<$\>\""}], 
               "]"}], "]"}]}], "&"}], ")"}], "/@", "power"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"2", "coe", " ", 
            SubscriptBox["\[Epsilon]", "6"]}], 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "targetbox"}]], 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"fgraph", "/.", "\[VeryThinSpace]", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a_", "b_"], "/;", 
                RowBox[{"b", "\[NotEqual]", 
                 RowBox[{"-", "1"}]}]}], "\[RuleDelayed]", 
               SuperscriptBox["a", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"\"\<$\>\"", "<>", 
                  RowBox[{"ToString", "[", "b", "]"}]}], "]"}]]}]}], ")"}], "/.", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Association", "[", 
                   RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"subc", ",", "#"}], "]"}], "->", 
                    RowBox[{"Range", "[", "NN", "]"}]}], "]"}], "]"}], "&"}], 
                 "@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "NN", "]"}], ",", "subc"}], "]"}]}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"subc", ",", 
                  RowBox[{
                   RowBox[{"Range", "[", "6", "]"}], "/.", "perm"}]}], 
                 "}"}]}], "]"}], ",", "1"}], "]"}]}], "]"}]}], "/.", 
         "transpower"}], "//", 
        RowBox[{
         RowBox[{"DeleteDuplicatesBy", "[", 
          RowBox[{"#", ",", "cano"}], "]"}], "&"}]}]}]}], "]"}]}], 
   "]"}]}]}], "Input",
 PageWidth->Infinity,
 InitializationCell->True,
 CellChangeTimes->{{3.9762429843393087`*^9, 3.9762429854905148`*^9}, 
   3.9762432362738523`*^9, {3.976243276602078*^9, 3.976243279777525*^9}, {
   3.976243331039714*^9, 3.9762433440446157`*^9}, {3.976243521981729*^9, 
   3.976243522153607*^9}, {3.9763462492420053`*^9, 3.976346285020996*^9}, {
   3.976346324454795*^9, 3.976346369888751*^9}, 3.976349209397688*^9, {
   3.976350058047778*^9, 3.9763500583071747`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"bb358098-ef32-4d38-be47-f5a98dfc686d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tograph2", "/@", "fgraphD32"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getlowloop", "[", 
     RowBox[{
      RowBox[{"fgraphD32", "[", 
       RowBox[{"[", "#", "]"}], "]"}], ",", "6", ",", 
      RowBox[{"c", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", "3", "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L", "=", "1"}], ")"}], "^", "2"}], " ", "from", " ", "6"}], "-", 
    RowBox[{"pt", " ", "fgraph"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"getlowloop", "[", 
     RowBox[{
      RowBox[{"fgraphD32", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", "6", ",", 
      RowBox[{"c", "[", "i", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3"}], "}"}]}], "]"}], "/.", "solpla6"}]}], "Input",
 CellChangeTimes->{{3.960884369581611*^9, 3.96088438631373*^9}, {
  3.960884472807306*^9, 3.9608844943794947`*^9}, {3.9762435630146837`*^9, 
  3.9762436366368237`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"4b945452-ab67-4c4e-a784-a1cd373537a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 4, 6, 3, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 4}, {5, 3}, {5, 6}, {3, 
         6}, {6, 4}}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{1.7172711696279315`, 0.05527251576575787}, {
         1.1489879199168787`, 0.5871314469649992}, {0.5773527171755299, 0.}, {
         1.7170948752238495`, 1.1190594387912038`}, {0., 
         0.5871056765532973}, {0.5767489191317625, 1.1732850518990472`}}, {
          {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[0.],
            ArrowBox[{{1, 2}, {1, 3}, {1, 4}, {2, 4}, {2, 5}, {3, 5}, {3, 
            6}, {4, 6}, {5, 6}}, 0.020275356903625974`]}, 
          {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.020275356903625974], DiskBox[2, 0.020275356903625974],
            DiskBox[3, 0.020275356903625974], 
           DiskBox[4, 0.020275356903625974], DiskBox[5, 0.020275356903625974],
            DiskBox[6, 0.020275356903625974]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 6, 5}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 5}, {3, 4}, {3, 
         6}, {4, 6}, {6, 5}, {1, 6}}}, {
        EdgeStyle -> {UndirectedEdge[1, 5] -> Dashing[{Small, Small}]}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{0.9587995168769026, 0.09429502456350591}, {
         1.9165033107819847`, 0.0010862547369989706`}, {
         0.0018287284589203479`, 0.}, {0., 0.7987299164201278}, {
         1.9141804722347522`, 0.7993742157996064}, {0.9588028974345886, 
         0.7051538585215693}}, {
          {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], 
           {Arrowheads[0.], ArrowBox[{1, 2}, 0.021930357251027155`]}, 
           {Arrowheads[0.], ArrowBox[{1, 3}, 0.021930357251027155`]}, 
           {Arrowheads[0.], ArrowBox[{1, 4}, 0.021930357251027155`]}, 
           {Arrowheads[0.], ArrowBox[{1, 5}, 0.021930357251027155`]}, 
           {Dashing[{Small, Small}], 
            {Arrowheads[0.], ArrowBox[{1, 6}, 0.021930357251027155`]}}, 
           {Arrowheads[0.], ArrowBox[{2, 5}, 0.021930357251027155`]}, 
           {Arrowheads[0.], ArrowBox[{2, 6}, 0.021930357251027155`]}, 
           {Arrowheads[0.], ArrowBox[{3, 4}, 0.021930357251027155`]}, 
           {Arrowheads[0.], ArrowBox[{3, 6}, 0.021930357251027155`]}, 
           {Arrowheads[0.], ArrowBox[{4, 6}, 0.021930357251027155`]}, 
           {Arrowheads[0.], ArrowBox[{5, 6}, 0.021930357251027155`]}}, 
          {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.021930357251027155], DiskBox[2, 0.021930357251027155],
            DiskBox[3, 0.021930357251027155], 
           DiskBox[4, 0.021930357251027155], DiskBox[5, 0.021930357251027155],
            DiskBox[6, 0.021930357251027155]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 5}, {2, 6}, {3, 
         4}, {3, 6}, {4, 5}, {4, 6}, {5, 6}, {1, 6}, {2, 4}, {3, 5}}}, {
        EdgeStyle -> {
          UndirectedEdge[3, 5] -> Dashing[{Small, Small}], 
           UndirectedEdge[2, 4] -> Dashing[{Small, Small}], 
           UndirectedEdge[1, 6] -> Dashing[{Small, Small}]}}]]}, 
      TagBox[
       GraphicsGroupBox[
        GraphicsComplexBox[{{-0.8660254037844389, 0.5000000000000008}, {
         1.8369701987210297`*^-16, 1.}, {0.8660254037844386, 
         0.4999999999999993}, {0.8660254037844389, -0.5000000000000012}, {
         3.8285686989269494`*^-16, -1.}, {-0.8660254037844384, \
-0.4999999999999994}}, {
          {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], 
           {Arrowheads[0.], ArrowBox[{1, 2}, 0.02261146496815286]}, 
           {Arrowheads[0.], ArrowBox[{1, 3}, 0.02261146496815286]}, 
           {Arrowheads[0.], ArrowBox[{1, 4}, 0.02261146496815286]}, 
           {Arrowheads[0.], ArrowBox[{1, 5}, 0.02261146496815286]}, 
           {Dashing[{Small, Small}], 
            {Arrowheads[0.], ArrowBox[{1, 6}, 0.02261146496815286]}}, 
           {Arrowheads[0.], ArrowBox[{2, 3}, 0.02261146496815286]}, 
           {Dashing[{Small, Small}], 
            {Arrowheads[0.], ArrowBox[{2, 4}, 0.02261146496815286]}}, 
           {Arrowheads[0.], ArrowBox[{2, 5}, 0.02261146496815286]}, 
           {Arrowheads[0.], ArrowBox[{2, 6}, 0.02261146496815286]}, 
           {Arrowheads[0.], ArrowBox[{3, 4}, 0.02261146496815286]}, 
           {Dashing[{Small, Small}], 
            {Arrowheads[0.], ArrowBox[{3, 5}, 0.02261146496815286]}}, 
           {Arrowheads[0.], ArrowBox[{3, 6}, 0.02261146496815286]}, 
           {Arrowheads[0.], ArrowBox[{4, 5}, 0.02261146496815286]}, 
           {Arrowheads[0.], ArrowBox[{4, 6}, 0.02261146496815286]}, 
           {Arrowheads[0.], ArrowBox[{5, 6}, 0.02261146496815286]}}, 
          {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
           DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
           DiskBox[5, 0.02261146496815286], 
           DiskBox[6, 0.02261146496815286]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{
  3.960884386929059*^9, {3.960884454169379*^9, 3.960884495131771*^9}, {
   3.960884778447698*^9, 3.960884804522709*^9}, 3.96088494041692*^9, 
   3.960885102130637*^9, 3.960886040709359*^9, {3.960886574717341*^9, 
   3.960886608045349*^9}, 3.960887578895264*^9, 3.96092726300997*^9, 
   3.960963286566044*^9, 3.962336396552416*^9, 3.9623482381893787`*^9, 
   3.9639816271192017`*^9, 3.963982201981764*^9, 3.9762433820522738`*^9, 
   3.976243570793998*^9, {3.976243602651923*^9, 3.9762436070321493`*^9}, 
   3.976243641064712*^9, 3.976346798643886*^9, 3.976348834778385*^9, 
   3.976349285969982*^9, 3.9763498076268063`*^9, 3.9763501164855337`*^9, 
   3.976350268692514*^9, 3.976350339039852*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"a056a91a-b560-4ea0-93bc-4b10d49eea85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"c", "[", "3", "]"}], " ", 
     SubscriptBox["\[Epsilon]", "6"]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "6"}], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.960884386929059*^9, {3.960884454169379*^9, 3.960884495131771*^9}, {
   3.960884778447698*^9, 3.960884804522709*^9}, 3.96088494041692*^9, 
   3.960885102130637*^9, 3.960886040709359*^9, {3.960886574717341*^9, 
   3.960886608045349*^9}, 3.960887578895264*^9, 3.96092726300997*^9, 
   3.960963286566044*^9, 3.962336396552416*^9, 3.9623482381893787`*^9, 
   3.9639816271192017`*^9, 3.963982201981764*^9, 3.9762433820522738`*^9, 
   3.976243570793998*^9, {3.976243602651923*^9, 3.9762436070321493`*^9}, 
   3.976243641064712*^9, 3.976346798643886*^9, 3.976348834778385*^9, 
   3.976349285969982*^9, 3.9763498076268063`*^9, 3.9763501164855337`*^9, 
   3.976350268692514*^9, 3.976350339092181*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"0621f731-c71d-4622-af22-66d62e3d408f"],

Cell[BoxData[
 FractionBox[
  SubscriptBox["\[Epsilon]", "6"], 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "6"}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.960884386929059*^9, {3.960884454169379*^9, 3.960884495131771*^9}, {
   3.960884778447698*^9, 3.960884804522709*^9}, 3.96088494041692*^9, 
   3.960885102130637*^9, 3.960886040709359*^9, {3.960886574717341*^9, 
   3.960886608045349*^9}, 3.960887578895264*^9, 3.96092726300997*^9, 
   3.960963286566044*^9, 3.962336396552416*^9, 3.9623482381893787`*^9, 
   3.9639816271192017`*^9, 3.963982201981764*^9, 3.9762433820522738`*^9, 
   3.976243570793998*^9, {3.976243602651923*^9, 3.9762436070321493`*^9}, 
   3.976243641064712*^9, 3.976346798643886*^9, 3.976348834778385*^9, 
   3.976349285969982*^9, 3.9763498076268063`*^9, 3.9763501164855337`*^9, 
   3.976350268692514*^9, 3.976350339096184*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"11c588bd-a800-4e5c-8c96-25f426567bf3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"int3", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"getlowloop", "[", 
         RowBox[{
          RowBox[{"fgraphD34", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "8", ",", 
          RowBox[{"c", "[", "i", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "fgraphD34", "]"}]}], "}"}]}], "]"}], "/.", 
      "solpla8"}]}], ";"}], "//", "AbsoluteTiming"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"L", "=", "3"}], ")"}], " ", "from", " ", "6"}], "-", 
    RowBox[{"pt", " ", "fgraph"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Level", "[", 
   RowBox[{
    RowBox[{"DeleteDuplicatesBy", "[", 
     RowBox[{"int3", ",", "cano"}], "]"}], ",", "1"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"13", " ", "seeds"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.960884369581611*^9, 3.96088438631373*^9}, {
   3.960884472807306*^9, 3.960884545789315*^9}, {3.96088511859015*^9, 
   3.960885257139895*^9}, {3.960885326411902*^9, 3.960885327847718*^9}, {
   3.960885367322541*^9, 3.960885379942373*^9}, {3.96088632990559*^9, 
   3.960886350882252*^9}, 3.960886392272091*^9, 3.960886441777114*^9, 
   3.960887594592041*^9, {3.976243407939227*^9, 3.976243409385909*^9}, 
   3.9762434583205633`*^9, {3.976243543576212*^9, 3.976243552489118*^9}, {
   3.9762436535141487`*^9, 3.976243669611104*^9}, {3.976348846246633*^9, 
   3.97634884938451*^9}, 3.976348888740115*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"f6883635-2800-41ae-aa6c-c59ded2ae70d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.607161`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.960884515942942*^9, 3.960884547569393*^9}, {
   3.960885115033577*^9, 3.960885262146767*^9}, {3.960885328745698*^9, 
   3.960885340503168*^9}, {3.960885375956645*^9, 3.9608853809346123`*^9}, 
   3.960885523721332*^9, 3.960886072804854*^9, 3.960886300085316*^9, {
   3.960886331561624*^9, 3.960886351647549*^9}, 3.960886393180292*^9, 
   3.960886442671741*^9, {3.960887582289803*^9, 3.960887595594552*^9}, 
   3.960927266477021*^9, 3.960963287728064*^9, 3.962336401445075*^9, 
   3.962348239296579*^9, 3.9639822125764647`*^9, 3.9762434104205427`*^9, 
   3.976243460232421*^9, 3.976243544743828*^9, 3.976243671673009*^9, 
   3.9763467992828627`*^9, {3.976348840974862*^9, 3.97634888979434*^9}, 
   3.976348941686263*^9, 3.9763492865889997`*^9, 3.9763501170977573`*^9, 
   3.976350269301906*^9, 3.9763503397076797`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"a3dc55db-33d0-4988-870f-bc0d05cf7a8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Epsilon]", "6"], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SubscriptBox["\[Epsilon]", "6"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "8"}], "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Epsilon]", "7"], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Epsilon]", "6"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Epsilon]", "6"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SubscriptBox["\[Epsilon]", "7"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "8"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     SubscriptBox["\[Epsilon]", "8"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "6"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "8"}], "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Epsilon]", "6"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Epsilon]", "6"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]]}], ",", 
   FractionBox[
    SubscriptBox["\[Epsilon]", "6"], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"7", ",", "8"}], "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[Epsilon]", "7"], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SubscriptBox["\[Epsilon]", "6"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "7"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"7", ",", "8"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     SubscriptBox["\[Epsilon]", "8"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "7"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "7"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"6", ",", "8"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"7", ",", "8"}], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.960884515942942*^9, 3.960884547569393*^9}, {
   3.960885115033577*^9, 3.960885262146767*^9}, {3.960885328745698*^9, 
   3.960885340503168*^9}, {3.960885375956645*^9, 3.9608853809346123`*^9}, 
   3.960885523721332*^9, 3.960886072804854*^9, 3.960886300085316*^9, {
   3.960886331561624*^9, 3.960886351647549*^9}, 3.960886393180292*^9, 
   3.960886442671741*^9, {3.960887582289803*^9, 3.960887595594552*^9}, 
   3.960927266477021*^9, 3.960963287728064*^9, 3.962336401445075*^9, 
   3.962348239296579*^9, 3.9639822125764647`*^9, 3.9762434104205427`*^9, 
   3.976243460232421*^9, 3.976243544743828*^9, 3.976243671673009*^9, 
   3.9763467992828627`*^9, {3.976348840974862*^9, 3.97634888979434*^9}, 
   3.976348941686263*^9, 3.9763492865889997`*^9, 3.9763501170977573`*^9, 
   3.976350269301906*^9, 3.9763503398777313`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"18d6e133-cdb8-4115-ae4c-03833c992aeb"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{{3.960884515942942*^9, 3.960884547569393*^9}, {
   3.960885115033577*^9, 3.960885262146767*^9}, {3.960885328745698*^9, 
   3.960885340503168*^9}, {3.960885375956645*^9, 3.9608853809346123`*^9}, 
   3.960885523721332*^9, 3.960886072804854*^9, 3.960886300085316*^9, {
   3.960886331561624*^9, 3.960886351647549*^9}, 3.960886393180292*^9, 
   3.960886442671741*^9, {3.960887582289803*^9, 3.960887595594552*^9}, 
   3.960927266477021*^9, 3.960963287728064*^9, 3.962336401445075*^9, 
   3.962348239296579*^9, 3.9639822125764647`*^9, 3.9762434104205427`*^9, 
   3.976243460232421*^9, 3.976243544743828*^9, 3.976243671673009*^9, 
   3.9763467992828627`*^9, {3.976348840974862*^9, 3.97634888979434*^9}, 
   3.976348941686263*^9, 3.9763492865889997`*^9, 3.9763501170977573`*^9, 
   3.976350269301906*^9, 3.976350339880939*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"9c4b7d3a-f1ef-49ab-8cbc-2cf919717b88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Five", "-", 
    RowBox[{"loop", " ", "planar", " ", "representation"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CloseKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ParallelNeeds", "[", "\"\<IGraphM`\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"int5", "=", 
      RowBox[{"ParallelSum", "[", 
       RowBox[{
        RowBox[{"getlowloop", "[", 
         RowBox[{
          RowBox[{"fgraphD36contrifs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "10", ",", 
          RowBox[{"fgraphD36contrics", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "fgraphD36contrics", "]"}]}], "}"}]}], 
       "]"}]}], ";"}], "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CloseKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"int5", "//", "Length"}]}]}]], "Input",
 CellChangeTimes->{{3.960887655170697*^9, 3.96088766031077*^9}, {
  3.960887699428752*^9, 3.960887699588834*^9}, {3.976346408355489*^9, 
  3.976346449937901*^9}, {3.976347370138542*^9, 3.976347383155321*^9}, {
  3.976349731051674*^9, 3.97634973471161*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"134ac776-4c10-4d4c-9c6a-9f66dd52a293"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"270.240499`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9763506185673122`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"4daf8ada-3d60-45f1-aa9e-eb1ee3b41e45"],

Cell[BoxData["3443820"], "Output",
 CellChangeTimes->{3.976350622319955*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"90bff3c6-7f0a-4e4f-aa31-32c3946b537d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "seeds", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CloseKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ParallelNeeds", "[", "\"\<IGraphM`\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"seeds5", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"ParallelTable", "[", 
          RowBox[{
           RowBox[{"getlowloopseed", "[", 
            RowBox[{
             RowBox[{"fgraphD36contrifs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "10", ",", 
             RowBox[{"fgraphD36contrics", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "fgraphD36contrics", "]"}]}], "}"}]}], 
          "]"}], "]"}], ",", "0"}], "]"}]}], ";"}], "//", "AbsoluteTiming"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CloseKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "seeds5", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.976347411073495*^9, 3.9763474199197474`*^9}, {
  3.97634747975148*^9, 3.9763474875346413`*^9}, {3.9763492379052553`*^9, 
  3.9763492620324087`*^9}, {3.976349519942782*^9, 3.976349523710548*^9}, {
  3.976349993870832*^9, 3.976350042888804*^9}, {3.976350236146583*^9, 
  3.976350242380315*^9}, {3.976350311162066*^9, 3.976350314249157*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"f58f3b51-35a3-431d-a213-1b60f13f1b0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60.386258`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9763495631320477`*^9, 3.976350692610201*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"18ec0ec2-1b9d-468f-9fef-678ec39268fa"],

Cell[BoxData["3866"], "Output",
 CellChangeTimes->{3.9763495631320477`*^9, 3.976350692675109*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"846b88c2-4db1-4de6-ba3b-034bdf42ff73"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Log of Amplitude @ Even-Loop, Bipartite Representation", "Subsection",
 CellChangeTimes->{{3.976309553272238*^9, 
  3.976309602567089*^9}},ExpressionUUID->"088f56f8-f41e-4226-b4f3-\
e01817a91eb3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"showlink", "[", 
   RowBox[{"g", "[", "bipart__", "]"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"white", "=", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"Max", "[", 
           RowBox[{"Flatten", "[", "bipart", "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"bipart", ",", "#1"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
           "1"}], "&"}]}], "]"}]}], ",", "black"}], "}"}], ",", 
    RowBox[{
     RowBox[{"black", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"Max", "[", 
          RowBox[{"Flatten", "[", "bipart", "]"}], "]"}], "]"}], ",", 
        "white"}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"PlanarGraphQ", "[", 
        RowBox[{"Graph", "[", 
         RowBox[{"bipart", "/.", "\[VeryThinSpace]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i_Integer", ",", "j_Integer"}], "}"}], "\[RuleDelayed]", 
            RowBox[{"i", "\[UndirectedEdge]", "j"}]}], "}"}]}], "]"}], "]"}], 
       ",", 
       RowBox[{"PlanarGraph", "[", 
        RowBox[{
         RowBox[{"bipart", "/.", "\[VeryThinSpace]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i_Integer", ",", "j_Integer"}], "}"}], "\[RuleDelayed]", 
            RowBox[{"i", "\[UndirectedEdge]", "j"}]}], "}"}]}], ",", 
         RowBox[{"VertexStyle", "\[Rule]", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Thread", "[", 
             RowBox[{"black", "\[Rule]", "Black"}], "]"}], ",", 
            RowBox[{"Thread", "[", 
             RowBox[{"white", "\[Rule]", "White"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}], ",", 
       RowBox[{"Graph", "[", 
        RowBox[{
         RowBox[{"bipart", "/.", "\[VeryThinSpace]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i_Integer", ",", "j_Integer"}], "}"}], "\[RuleDelayed]", 
            RowBox[{"i", "\[UndirectedEdge]", "j"}]}], "}"}]}], ",", 
         RowBox[{"GraphLayout", "\[Rule]", "\"\<BipartiteEmbedding\>\""}], 
         ",", 
         RowBox[{"VertexStyle", "\[Rule]", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Thread", "[", 
             RowBox[{"black", "\[Rule]", "Black"}], "]"}], ",", 
            RowBox[{"Thread", "[", 
             RowBox[{"white", "\[Rule]", "White"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}]}], 
      "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"log6g", "=", 
   RowBox[{
   "\"\<1:eJztm1uua02ylf9tTxtoAc/\
0hweETguQTqFf4oiHgm7RxUNtI9Yqr5qRmRGOyPHFhHoo1c6yvL64jYi8+D/8l//+n//yv/79H3/\
89fjjjz/+03/7n3/9y+1v/+Ovj7/91z/9+S///Nc///Vv//nLr99rv//rv/7l9//z+vB//POv/+P/\
fPj//uvP35/48/fS2frdWD+M9Yex/vxaZ0I+378fDHnvAHl0gHyQIJ//\
uP7A5aQFicpJCxKVkxYkRScfxve0gESJ+\
RCSUjhDSErhPIzP83Ly5PO8nLQgUTlpQaJy0lpH5eTJOi8nLUhUTlqQlJx8Gt+\
DGnqfxud5kNa6BHK+v/5aP/5QVbcXUlLdXsgW4ZZ0nBPIw/\
ieFpC6tuiFpBTOEJJSOIfxeV5OorYPXkhUTqIGDAvSWkflJOrM3AuJyknUcfQ8rNYwDIBEHQ5YkIex\
Lgn3fJsAGHodkD/OLcGQEgnyQko6znxXCM5J6zgalZMWJConUQf780MAwKg2PwQA5yTqKtkLSQn3w/\
ieH8fUAEirulGQJ6OaJNyLI5lWgryQkt1iCHK3BIUgd09BQ0hKxwlBosJN6TgW5LDj0CFREjSEpOTk\
sHejwk05Mw9BUsKNejkwhKQc7B+jddSo5oDUFY4XUlI4XkhUTqJGNS8kKtyoUW1+\
DtkLEiVBvFFtfqILDjdqVPNCUsLNG9XmHgNAzqcdMCTKk97jaIkEeY+\
jd0MuHuD3gpSIeQhyt5iHIA8IJOpd0OJIBoCc33wBqtsBqatuL6Skur2QlJzkVbd3npRAzgsEDEnx5\
KLHtEPvosc2Qp780V/vf/R9/WQYvr9/PxiyNCezIFuEu3TAcEDeje9pAVk/\
BWVBUgpnCEkpnLvxeV5OzgcPMCQqJ+m9+z5aR+Xk/HAVDInKSQuSkpPDib103+\
2FlOxxsiAl4Z5vEwBDrwPyx1EhGFKSk15ISceZ7wrBOXnyeV5OWpConLQgUTmJGtXmhwDgnJz/\
TgcMSQn3w/\
ieH2fsAMj58TUYcne4F0cyrQR5ISW7xRDk7pwMQe6eghZPdLUdJwSJCjel4yxuuHpBoiRoCEnJyYfx\
eV64Tz7PC7cFSQm37rmsF9LypATSWkeNag5IXeF4ISWF44VE5SRqVPNCosKNGtWsHo0a1RyQKAnijW\
oWJGpUc0Dywo0a1eYeY3Yc3qg2n3bAkChPon4jFh8ktJCLB/i9ICViHoLcfUUSgtzdcRZHMqYnUe+\
ChlWMkiDUb8SyICU5ifqNmAOSV92o34hZkPMCAXhyXiBaTy567H1999DL+\
43YyTbhte595Fka7gTI430dDEkP9/H+eQDkSeHUP/\
LMgkR58uTzvMKxIFHhtiBR4T5Z54XbgkSF24KkhPswvue1XjpPeiFPpiNUuIeQu8O9OJJpO44Xsv5w\
IAty99AbgtxdON6niZKOE4Js4UlKdQ87Dh0SJUFDSEpOHsbneeE++\
Twv3BYkJdzD0zZKW0SdqvEeeSZA6grHCynJSS8kJSd51W1Boqp7XsWAodcL2cKTEp2cH5b2gtSJuRe\
SkpO8odcByQs3qi3OPQZoi/NpB+\
BJ73G0pHDm7U8LOfQY5TjaCymRoBDk7iuSEOTu6l4cJJie1L0LsiDnN1+\
A6nZA6qrbCynJSS8kJSd51e195CnxpHeelHhyXiBaT4YeeR4KSNQjz/hjzvd1OuTj/\
fNgyNKczIIsHTC8kPPRDgyJKhzJPBl/qs30pAWJkqAhJCrcLXLy5PO8cFuQFE8+RuuUtvgDBuDJ+\
Uj2vo6CRBWOF1KSk15ISrh51W1Boqp7XsWAodcLKRnVvJCUcPOGXscZkc6T3rtFiScdkLq26IVEhbt\
FTqKmIC8kxZO8AWM+N2o9OdRDya/tEiAlhROCLL3HyYKk5OSwuime/\
AED8CTq5YAXktIWQ5CSnPRCUsLNq+\
65aAM86Z2CJJ6cF4jWk4se086TizB7PPnhC4H3dTpk6Vu1VMiqnEyFrNo+hCB3DxipkKhw7x4wPnz/\
0wsSJUFDSEpOtmiLFiQv3BYkJdzDx5+UjiN55Ol97iW5W0yFbOFJiQRZZz4nn28BqdNJLyQlJ4/\
ROircqI2YF5IS7mFblPTu+\
dYV4EnKy4EsSN2WlvJyIASJ0knKy4FUSIonh4cDEp2kvBywIBf1UFs4XkjJgBGC3N1xhpAUCQpBUnI\
SdT7phUQVDuosaFFqAJDetrg7Jxd7dC9ISeGEIHdPQYtSA4Cch1ULuQizUYJO/\
ijvBCMLUuJJ1B4nC7JUzK0Oguo4CZD1HScLcndO8jqOBYnqOHGYjTp5Itq8k94syFIJss525h7rBVm\
vk1mQu3PSgtRNQRYkalSLD7cbIeN6uLG643po9XowJMWTusk867cPuyFR24dh7p38rEBS3VmQpb07F\
fLeAbKq44Qgd4t5KiQq3Ls7jhdSIuZZkCgJGkJScvIxWkeF+\
2SdF24LkhJuyUYsBGmtSyC9u0hJuOfTDsCT3old4sn5IKHVyUWP9YKUiHkIcndOLk47AEhvx9kNuQi\
zUSfj++uNnsyClHgS1XGyIEvF3LsrlHScBMj6jpMFuTsneR0nvivUQvI6TryzbISMi/\
YeCQrBHE0hS3UyFbKqulMhDwik5PHSh+0PADkvEEBOzgtE68lQxymFjOvhxnBnQe72JC/\
c8bDugfwQpmBUO/mjv4w/+uv9j76vn4x2tz+\
yCqcaMiXc1ZAtwp0y9CZA3ozvaQGZ13GqISmFM4SkFM7N+DwvJ+\
dzJhgSlZP03n0braNy0jrgQuWkBYnKSQuSkpP1G7FqSEq466/tvJDzbQJg6HVA/\
tgagyElOemFlHSc+a4QnJMnn+\
flpAWJykkLEpWTqFFtfggAzkkLEpWTpT8rSIAc3lZQwj2EpIR7CLk73IsjmVaCvJCS7UMIcndOhiB3\
T0FDSErHCUGiwk3pOBbkY7ROh0RJ0BCSkpMP4/\
O8cJ98nhduC5IS7vqniVmQliclkNY6alRzQOoKxwspKRwvJConUaOaFxIVbtSoZvVo1KjmgERJEG9U\
syBRo5oDkhdu1Kg29xiz4/BGtfm0A4ZEeXI+SAAkaD5IaCEXD/B7Qeb9sqkacnfHCUHu7jhDyBaFY+\
kkKicpU1AIkpKTqLdqIUiJJ+\
eiDfCkF1LiybnUADzphdztydDPsnYPvYse2wh5sk14rXsfeZaGOwHy+KO6cLIg6eE+\
3j8PgDwpnBvOkxYkypMnn+\
cVjgWJCrcFiQr3yTov3BYkKtwWJCXcL5iTwQMV7iEkJdxDyN3hXhzJtB3HC1m/\
x8mC3D30hiB3F84QktJxQpAtPEmp7mO0TodESdAQkpKTh/\
F5XrhPPs8LtwVJCffwVI3SFlGnasORzPq8pHAckLrC8UJKctILSclJXnVbkKjqnlcxYOj1QrbwpEQn\
54elvSB1Yu6FpOQkb+h1QPLCjWqLc48B2uJ82gF4ct7+\
AIUzb39ayNcfvcE96YWsf1CXBblbJ0OQu6t7CNmicCz9ROUkpXeHICk5qXtQlwUp8STqkWcWpMSTc6\
kBeNILuduToUeeBwnyMNZLPRl/zPm+Tod8/FFdOFmQpTmZBVk6qnkh5+IPhkQVjmQyjz/\
VZnrSgkRJ0BASFe4WOXnyeV64LUiKJx+jdUpb/\
AED8OR8JHtfR0GiCscLKclJLyQl3LzqtiBR1T2vYsDQ64WUjGpeSEq4eUOv44xI50nv3aLEkw5IXVv\
0QqLC3SInUVOQF5LiSd6AMZ8btZ58hfVmrFN00gv5eP88GHJ3dYcgUTlJEfMhpFX1qJykdJwQJCXcj\
9E6xZNDSIkn56IN8KQXUuLJudQAPOmF3O3JRY9p58kh5O558jZaP4F5re8+\
js6CLH1ykwpZlZOpkFXbhxDk7ikoFRIV7t2jmhdyKOZ0SJQEDSEpOdmiLVqQvHBbkJRwDx95UjqO5J\
HnEHI+kn2tH7Kc9EK28KREgqzTs/\
l7ISakTie9kJScPEbrqHCjNmJeSEq4Jb99CEGi2iLl5UAWpG5LS3k5EIJE6STl5UAqJMWTkpPeEOSJ\
Tko8uaiH2sLxQkoGjBDk7o4zhKRIUAiSkpOo80kvJKpwUGdBi1IDgPS2xd05udije0FKCicEuXsKWp\
QaAOQ8rFrIRZiNEnTyR2/\
vfxTgySxIiSdRe5wsyFIxtzoIquMkQNZ3nCzI3TnJ6zgWJKrjxGE26uSJaFsSdBjfc7SBLJUg62wHd\
RaUAFmvk1mQu3PSgtRNQRYkalSLD7cbIeN6uLG643po9XowJMWTusk8fvOlhURtH14euzlzcnd1Z0E\
+378HDFklQamQVR0nBDn/aQwYEhXu3R3HC/kwPt8CEiVBQ0hKTkp6dxYkL9y7b2m9kE/\
j86iOI9ktDiHn0w4g3JR99xByPkgAejdlj2NBLnqsF6REzEOQu3NycdoBQHo7zm7IRZiNOhnfX2/\
0ZBakxJOojpMFWSrm3l2hpOMkQNZ3nCzI3TnJ6zjxXaEWktdx4p1lI2RctPdIUAjmaApZqpOpkFXVn\
Qp5QCCHVY+CnF/Wb4ScFwggJ+cFovVkqOOUQsb1cGO4syB3e5IX7nhY90B+CFMwqp18+a/\
3L39fPxnhbgb8Lc2T1ZAtPJkyT2ZBnnzPHRduCxIVbgsSFe6Tz/\
PCbUGiwm1BosJ9ss4LtwWJCrcFSQn3C+\
ZkIEGFewhJCfcQcne4F0cy7YDhhczbiFVD7i6cEOTuwhlCWp9H5eTJ53k5aUGictKCpORk/\
eFANaTEk/POoh0wQpAtPCnRyZPP30frdEhddXshKTl5Nz7PCzeqLXohKeHmtUUvpMST8+\
EW0Ba9kC08KZGg+\
WFpL0hddXshKTnJa4sOSF64UW1xfgjA9CSvLc7bH6Bw5u1PC7l4gN8LMu9pYjXk7uoOQe6u7sX7GnB\
OWvqJyklK7w5BUnKy/kFdNaTEk3PRBnjSCynx5FxqAJ70Qu72pO6RZzVkqSfjjznf1+mQj/\
fPgyFLczILsnRUi7/dfV9HQZ58npeTFiQqJy1ISrgfo3WKJ4eQEk/OO4s12oEhJW3RC0kJ9/\
DAiuJJC1JX3V5IVLhb5CSqLXohKZ7ktUUvpMST8+\
EW0Ba9kBIx90JSws1ri44zIp0nvXeLEk86IHU66YVEhbtFTqIGDC8kxZO8AcMLuduToZcDu3XSC/\
l4/zwYcndOhiBROUkR88VfeoJzktJxQpCUcD9G6xRPDiElnpyLNsCTXkiJJ+dSA/\
CkF3K3J4cwlHkyBFnlyZvxR2+jz8+PX5iQP95mgCGrcjIVsmr7EILcfSmfCokK9+\
5RzQvZQictSJQEDSEpOfkYraPCfbLOC7cFSQm35P1kCNJal0DOpx1AuOfTDsCTlOPoECRFJxc91gtS\
IuYhyN05uTjtACC9HWc35CLMRp201ueHAF/rpa9ZUiFbeLJUJx2Qw7tFOmR9dWdBUnJScm2XBckLt+\
RUzQGpa4tZkBJPUt6qZUHW73GyICUSRHmrFoKUHEdnQVI8qTscyILc7clFPdQWjhdS0hZDkLs7zuI2\
QVs4IUhKTupO1RIgUYWDOmZZlBoAJOo42vqjqOPoBMj64+gsyN3VzTuO9uohBZJ3HB0/\
drZ0FQxZKkHeE13JZJ4AWV84WZC7c5I3BcVPdLWQPJ2M6+HG6o7rodVGwZAUT+qG3vg5pBYStX0Y/\
syKUt1ZkM/37wFDVklQKmRVxwlBzn8aA4ZEhXt3x/FCPozPt4BESdAQkpKTLdri8PgFFW4LkhLup/\
F5VMeRbMSGkPNpBxBuyr57CDkfJAC9m7LHsSAXPdYLUiLmIcjdObk47QAgvR1nN+\
QizEadtNZRHScLUuJJVMfJgiwVc6uDoDpOAmR9x8mC3J2TvI5jQaI6Thxmo07GO8tGyLho75GgIQzl\
9iELslQnUyGrXlilQlZJkBdSopMhyN0vrD4cJAA5OS8QrScXPbYRMq6HG8OdBbnbk7xwx8O6B/\
JDmIJR7WRufK2fjGo3A/JmQN7aQKaMalmQJ99zvH8eDIkKtwWJCvfJ53nhtiBR4bYgKeE+\
RusUTw4hJZ6cd5av9R/HNWBISbi9kKhwz5/XgiFR4Z6/\
AdZCLl5OgSElnpzrIcCTXkiUJ1FDrxcS5UnUPOmFpHiSN096ISWenA8SAJ30QqI8idJJLyTKkyid9E\
JSPMnTSS/kbk9++IsnMCTKk5YE3TpAosJNEXPv+\
3NeuCkdJwRJCfcxWqd4cggp8eRcDwGe9EJKPDmXGoAnvZC7PTmEocyTIcgqT96MP/\
paPxnJbqPvoUPmvQuqhjw6QFYVjhdy+\
BQHBWmtSyDnVWxJExiyhSclOmlNQaiO44DUibkXkpKTx2gdFW5U7/ZCUsJd/\
1w2CxLVFinH0SFISnUveqwXpESCQpC7c3KxRwMgvTq5G3JRtDdCnvxRS8wtaSp99ZcK2cKTpTrpgJR\
c22VB1k9BWZCUnLTO0nnhns+ZYEhKuHXbhyxIiScpb9VCkJTqXvRYL0hJ4YQgd+fkYo8GQKJOMKw/\
ito+xLcJG3UyC7JUguJ7ma/1A+dJyVlQfMMF9qTksskB+\
YKRHKJmQe72JG8KSoCsn4KyIHfnJG8Kih8CaKs7BCkpnHmP7gWJykle4aCu7aw/\
irq2S4Csv7bLgtydkxak7lTNKzUUSN6+O76/3jhPxs8hNw4YWZAUT+rEPL6/\
1kKi2uLwZ1aU6s6CfL5/\
Dxjy6ABZpZNeyKfxeR7k7t49hPR2HEnhUHp3KqREJ63OcvL5FpA6MfdCUnKSN2B4N2iocKPa4txjgA\
FjPu0APDlvf4COQ9njWJCLHusFKZGgEOTunFzs0QBIr07uhlwU7Y2QJ3+U13GyIHd7khfu+\
K5wY1vMgiztON4Nl6QtJkDWt8UsyN05yWuL8Q2XFpKnk3E93FPdQxjK7UMWZKkEpUJWvRxIhawqHC+\
kRIJCkLtfDnzYowE5OS8QrScXPbYRMq6HG8OdBbnbk7xwx8O6BzIEUzqqnYxkNwPmZsDcDGNv798Pg\
Dz5nscfWdVdDXl0gKSE+2F8ngdprUsg51VsNQUwpEQnvZCUcA8HEhRk6b7bCxl/\
ssiE1LVFLyQq3C1yEjUFeSEpnhwOGJJRbT43aj25qIfawllsf9rCCUFSPImazBfDqoVclJqNkCd/\
1BrVLGn6cbkPhiwd1bIgKeEePixBQVrrEsh5gQBy0gFZPwVlQaLC3SInJeeTWZAUT+\
q2D1mQuz3pfbIoKZzF9qcNdwiS4knU0LsYVi0kb/sQ3yZsnIKyIFGenJ+\
lgyFRnpRcNmVBUjz5gpFckWRB7vYkbwqK76+\
14Q5BUjx5jNYlkKgbMeuPom4f4tPOxuqOTzvWnAmGpHhSN5nHD6Y2inkWJMWTPAlCiXl8uAUUDupwI\
D6Ba8M9hJyfW4IhKZ7UnfR6q5gCiTpVe0nNzVinzJMhSMvztw6QVUNvKiQl3A/\
j8zxIVHV7h15J4VC2D6mQlHAfxud5kLvnySHkvEAAOemA1LVFLyQq3C1yEjUFUfbdXsjhgCEZ1SiHA\
xbkoh5qC2ex/\
WkLJwRJ8SRqMl8MqxZyUWo2Qp78UZ5OZkHu9iQv3PFd4cahNwtytyd5bTEeVjCkpHdnQVI8qdPJ+\
F5GC4kS82HuUa7tQpC7qzsVsupuMRWSEm5JdYcgd98tftj+\
ADlJuaUNtT8JZFwPN4Y7C3K3J3nhjod1D2QIpmoK+v2vF+nZ+gnMzYB5rZ9MQbcOkM/\
3dQBk1YCRBWnlJCrcLQrHgny+\
r2shn8b6j4JiQuqqe66HVufSQh5r8EzIFp7U5eTuq2QvpDVnogYML6QkJ72QkpwcQtJzEqWTXkhUTq\
J0cghJz0lrF4nKSQsSlZOlhwPVkM/3dS3k01j/0YmYkEcHSJ1O0vc4Qz08pvBMSIkEeSElJxiL7Y+\
Zk6gBw3scjSoc1NGfFxJVOMPeTYd8dIDUhXtexdrCWcw97TzphZTkpBdSMk8ubhOs+VMLaQ3DKE+\
iOs6iHjKrG3XZtOixjZAOGKvj/\
HgsqoW03qXfOkC28KQuJ70PlXd78u70sCQnvZCSnPRCSnJyCEnPSZROeiFROYnSySEkPSd1B1YJkKi\
c1J2qJUDW73EckLo9TgLkvQOkTifpexzv0R8KEtVxvPtuSeEsVvHGwokXyNf6UR7u+\
CEAE7KFJ481DzMh63UyAbJFuCUStJh72nAv5t7GcMdFe0/vvo/\
gHb27VIKyIEtzMguytLpDkPSclJyqZUGiclIy9IYg6TkpOVXLgkTlpORULQuy9FTNCyk5VcuCLD0cy\
ILU6SRl3+2FlEzmXshjzcNMSJ2YU/\
bdWZC66qbvFlFvMLIgJYWDeoMRgqTnJGq3iHqDkQWJyknUbhH1BiMLEpWTqN0i6g2GFxK1W0S9wciC\
1OkkfbeIuqX1Qh5rHmZC6sScvltE3dIOIem7xcNY/\
9FZtIXjhZQUjhdSUjheSEnhDCHphYPa0nohUYUzFHk6JKpwUPtuCxI1qnkhUYWDGtW8kKjCaTGqPYx\
1VOFYkKjCsSBRhWNBtsjJ5/u6FvJprP8YhpmQklM1L+\
TRAVLXcehHf4vTjhZy2P6OqYeZkJK26IWUdBwvpOQeZ3EkYxbO4osCJiSqcIZ3jnRIVOG06DiHAYkK\
98MIN6q6LUhUdVuQLcKNqu7hRowOee8A+egAqcvJuR4Cqnuuh1rIxSp+X9+97/\
ZCSo5ZvJCS6vZCSo5ZFo/43kc4CuTi+3MmJKpwFh9/MiFRhbP48koLeRiQKE+\
iJvPFkYwpQaiHx15IXU7Ow8qE1D25cXjstX4ymdefYDggdW/VEiBbeFKXk/Pce+9Euz3p/\
e2DJNzew4EWkJJweztOfe9OgKyv7niBvA/DpeGebwcAhZMAWerJw1h/ff6+\
npOlvTsLsoUnS6s7BLlbzL2QiwXFhETlpAWJyskfHmPm5MNYR+WkBYnKSQuyRbif7+tayKex/\
qMTMSGPDpA6naQMvV5IyVlQFmQLT+\
rEnHJgFYJEbcQop2oWJOpUzQuJCveHhwZMSFS4LcgW4Zbo5GKBaCXotU4/\
sPJCSnLSCynJySEkPSdRYu6FROUkSieHkPScRB1YeSFROYk6sPJCSg6sLEjUgZUX8ugAqdNJ+\
m7RgkTtFh/G+s0It0TMvZAtPCkRcy+kRMyHkJTqtiBbVDfq6M+\
CtDoRSoIsSFS4hyMcHRIlQag9jhcSlZOoPY4XEpWTw58K0iGPDpCPDpC6nKQfoi7qoRZysYrf13fvu\
72QRwdISXV7ISXHLENI62SDArl4McqERIX7R49mSpAFiQq3BYmSIAsSlZOoyXxxJGMWDur2wQupy0n\
684bFsG6EjD+tef+e0snc+7RmDs+EbOFJXU6i3qrF3/9ow+09HGgBKQm3t+PU9+\
4EyPrqdhSI5NrOOuK7jTx5TI1iQpYWThbk830dAEnPycU2yoRs4UlU4SyKPwByd+/2Qr4+\
TxdzC7KFJ1FiPpyO6JCPDpC6cM+\
r2JoztZD3NXgmZAtP6nTSAYkqHMnTxCEkfbe4WMXawlmsYm24h1VM0UkvJCrcqHnSCynRSdRPpy3IF\
wz9BMOCbOHJxWNqJiQq3BZki3BLjlmGuUdpi15ISbi9kJKOsyg12upelBpmuFHzpBeyhSdRhYM6+\
vNCSo7+vJC6cM+r+\
GtdshFb3BVqqzv024fd4Q799mH3qBb67QPdk5LqHkJaBUWBXDzZYEKiwv2jiq0OxYSU7Ba9L/\
ZRYr44ZzIhUYWDGnq9kKhwo4bexbAyIXW7xfjp2fv3lE7m3tOzOTwTsoUndTmJumyKn55pIb06Wd9x\
EiDrc9IRVskJxocnFe/rDzhkaU5mQZb+iiQE+\
fjH9YMEeazBMyFbeLL0cCALElU4P8LKhJScYGRBosRccoLx4dk4E/JpQKLE3ILUVffcY+9zJgVy+\
NaXDtnCkzqddECiCudHWAGQ8yrWzpOLVawtnMUq1oYb9YT7w4tOrZh7IVE5iRowFqVGC/\
mCoZ9gWJAtPLl46KqFHJ4AUzxpQaJycnhLuxty8aTCapdaSFTvXqxiy8NMSFS4Jc8bPny1otVJ1N1i\
FqREJxfbn7bjLLY/pidRYr4oNczqRu1xFj32tS7ZLS5uXTd6Mt5ZmJC66o6/\
WtlY3QmQunCjTjDior0RMq6HuZB3A9IrNa/1+csrLaTlyVsHyBae1OXk7ld/\
XkjvPY4kJ0OXTXRISU4OIek5idJJLyQqJ1E6OYSk56S1fUDlpAWJykkLskW4U3aLWZClu8VqyJRjlm\
pInU7S9ziLesiERHUcyflkFqRuwIgXyNf6UR7u+\
CEAE7KFJ481DzMh63UyAbJFuCUStJh72nAv5t7GcMdFe0/\
vfq3fjHVHWywNdxZkaeGEIOnhluy7syBbeLJ03+\
2FlGxpsyB11U3pOF5IyaiWBdnCk7qcpA8Yh9PDkpz0Qkpy0gspyckhJD0nUTrphUTlJEonh5D0nHwY\
66ictCBROWlBtgj3831dC/k01iXbBy/k0QFSp5P0Pc5QD48pPBNSIkFeSMkJxmL7Y+\
YkasAYtj964aCO/ryQqMIZ9m465KMDpC7c8yrWFs5i7mnnSS+\
kJCe9kJJ5cnGbYM2fWkhrGEZ5EtVxFvWQWd2oyybUWzVLUm4GzGt990MRL6TlyVsHyBae1OUk5Ydsi\
1MNs3CsztIaUhJu1OvoLMj66o4XyPsIVxru+\
RALKJwEyFJPHsY6asDIgkR5UjIFZUGiwj0sNDpkqZh7IReliQmJykkLEpWTFqQuJynbBy/\
kQYK0TjZQYu6FlBSOF1JSOENIek6ixNwLicpJlJgPIek5+\
TDWUTlpQaJy0oJsEe7SV39eSMmrvyzIowOkTifpxyxeSIkEHWsFovWkF7KFJyWFM4SkDBgWpDWqoXL\
SgkTlpAWJyskfHmPmJGro9UKichI19HohJUOvBYkaer2QRwdInU7Sh14vpESCHsY6ypNeyBaelIi5B\
bl4AsyERIV7eEZEh5T0bgvS6kSonLQgUTk5HOHokKicRO1xvJConETtcbyQqJx8Guv3DpBHB8hHB0h\
dTs71EFDdcz3UQlph/f2v7e/MsyCPDpCSE4xF0WaGe/\
EBCRNSIuZeSFROHgYkKictSFROWpConLQgUTmJmswXRzJm4aBuH7yQupych5UJecggHR6ztg/H+\
7oW0vJk/VlQAmQLT+pyEvUDDUcVowrHezjQAlISbm/Hqe/\
dCZD11X3yR29GWCU5aR3xvSCPMDwTsrRwvJD3NXgmJCrcFmSLcD/\
f17WQjw45aUGictKCROWkBanLyRZtkTKZW5DDA3xK4XghW3hSUjiLD+\
e0hTO8r5nDMyFbeBJVOBZk6Zl5CJIu5qgpyAvZwpMoMR+ebNAhHx0gdeE+\
yb3FYZgJKanuxUFC27sXBwmmJxePqZmQqHBbkC3CLRnVhrlHmYK8kJJweyElbXFRarTVvSg1zHCjtg\
9eyBaeRBUOavvghZRsH7yQunCf5N7tvUAA1e2AlFT38MW+pZO7w+2FlBSOF1JSOKHfPtAhj/\
d1JiQqJ4dnRBTIw4D80aGYkJLdovfFPqq6F+\
dMJiSqcFBDrxcSFW7U0LsYViakbrfo8Jjk4XHo9GwOz4Rs4UldTqJeWDmqGFU4Xp2s7zgJkPU5efJH\
b0ZYJeH27q9f6w8D/\
gGHLP2BxodnPhY8ExIVbokEZUGiclLSuz884mMWjgWJKhwLUpeT887yPsJRIA9jXeLJxWNnbU56ISV\
i7oXkhZtSOIu3DMyctCBbePLHXokJiSqcFmK+eCzDhESJ+fAwAQU5H+G0kKih1wupq+\
4TmMVhmAkp8eTiIKHt3YuDBNOTi4euWsjhCTDFkxYkKieHt7S7IRenHe2AsTjtaHv3YhVr50kvJCrc\
kucNH75a0eok6m4xC1Kik4vtT9txFtsf05MoMV+\
UGmZ1ozZii5dKAE86IOs9Ge8sTEhddXs7i6S6EyB14Z63Py3kYlg3Qsb1MBfyMCBfMPd1yNf6/\
DWgFtLKyVsHyBae1OXk7peoXsjD6WFJTnohJTnphZTk5BCSnpMonfRConISpZNDSHpOPox1VE5akKi\
ctCBbhPv5vq6FfBrrPzoRE/\
LoAKnTSfoeZ1EPmZCojrNYxdrCWazijYXjKJC7LCcdxym6wnFAtvDkon4yIe8dIFuEWyJB3t4tCfdi\
7m0Md1y09/\
Ru68UpSie9kBIJyoJs4clSCRpC0gvncHpYkpNeSElOeiElOTmEpOckSie9kKicROnkEJKekw9jHZWT\
FiQqJy3IFuH+8eBEC7n4RIcJeXSA1OkkfY+zqIdMSFTHkbwzz4LUDRj04+\
gPD0s3DhgJkKWetEQbdRbkhVwUeSZkC0+WStAQknIWZEG+1ikvrLIgJeEeQtLD/\
ViDZ0K28GTp4yUvpORdUBakrrrpAwZqI5YFKanu4W6RopNeyBaelOjk8BySHm5UW/\
RCosI9PNmgQz46QOrCTZ/MUUd/\
WZCSUW2xipmeHPbu3YXjhUSFG9VxFvWQmZOojRjqMbxVCDcD5rUu2YjFf+\
NgwTMhW3hSl5Oo42j6z68We/E1ICXhtsR8saCYkPXV7SgQydHfw1i/\
OXOyBWRp4XghF8WfCYkK91BX6ZClexwv5GInYkKiclJy0psFqcvJFm3RASkJ94e/\
eGJCojx5rMEzIVHhtiBbhLv0ZwVeyEeHnLQgUTlpQaJy0oKU5OSiHmrD7YWUhHso2pSh1wvZwpOSoX\
fY/ujhRu1xvJCocEtes2RBPjpA6sJNP0T1Qkqqe3G41XrSC4nyJGrA8EK28KREgoZ7GXq4UQOGFxIV\
btSA4YWUDBheSF246QOGF1JS3U9j/WbASwrHCykpHC+\
kpHAsyMUTYCbkowOk5HzSgjwMSFR1W5Co6rYgUdW9OLEzIVHhHk5HFEjU0OuFRIUbNfSGfupCgdTtF\
k9gFk/P3r+ndDJ3hLUFpO6YJQGyhSclhbMYVq0nvTpZ33ESIOvDTf89jnd//Vp/GPAPOGTpDzQ+\
PPOx4JmQqHBLJCgLEpWTkrb44REfs3AsSFThWJC6nDwR7buxrvOkA1LiyeFjeIonvZAoTx5r8ExIVL\
gtyB8TPhMSlZOLeyItpLVBQxXOcBdJh5Tk5KIeaj3phUR58rVOmSe9kJKNmBcSFe7F80wmJCrcw7aI\
gqTsu4fTDl2CUFtaS2pu7zAAT9IPURf1UCtBi3qore7FbYK243ghUeGWPG/\
wvrVATeZeSIkEee8WUZ5E6WTolpbiSZSYL0oNMydRo9ripRLAk6hRLd5ZtJCLos2E1EmQV7QlEpQAK\
Qn3osc2Qsb1MBfyYUDeRpCHsV71wioL8rEGz4Rs4cnn+/pGyN2v/ryQlk6iCmfYu+mQVu+\
WVLcX8ugA2SLcKaOaF3KYe5SO44WUhNsLKek4i1Kjre5FqWGGGzWqeSFbeBJVOMM9ER3y0QFSF+\
55FWsLZzH3tOFezL2N4XaE9S4L9wnkHZeTDsgWntT17gTIewfIFuGWSJC340jCvZh7G8PtEO1DATn8\
SQvFk15IiQRlQbbwZKkEDSHphXM44VGQLTz5WPMwE/LoANki3D+\
upPdADnOP0nG8kJJweyElHWdRarTVvSg1zHCjRjUvZAtPogpn+ACPDvnoAKkL97yKtYWzmHvacC/\
m3sZwn/zRmxFWXbjn4fPCMyFLPXmMCoSy77YgX+\
uUS3kv5GMNngnZwpOlj5csSNT2IQtSEu7hHodSOF7IFp5EFQ5KJ72QqHC30MnFn8YwIR8dIHXhpo9q\
3p9lScK9mHsbwx1/\
u7sx3PSHx1mQpZ4czo2HsU6HtPbjpYcDWZAtPFl6YPXhhkvrSavqW0BKJvMsyBaeLO3dH264tJ4chp\
Wik15IiU4u5p4Fz4TUeZI+\
BaFuxLIgJeFG7RazICUdx7ulReXkUJookCgx90LqPInq3dYhwAnMa13ScRyQlidvHSBbeFKXk6h9t6\
OKUYVjSdBiGjAh63PSEVbJZP401m+\
kcGdBlobbC2kNvaWTeRZk6WTuhVzsUExIVOFItg9eyEWRZ0Kiwi3Z4wwhT0RbchaUBSnxpPW0G+\
VJLyTKk4ex/mP/zoR8kiCtE4/S3+\
NkQaIKZ3h2RIFcPEtnQqLCPTy33A1pSc1rnbLH8UJK9jiLncWCZ0Kiwj3USQqk5OFxFiQq3JKHxxbk\
4rSj7TheSEnHWdRDbU56IVE5iTqw8kKichJ1FuSF1HmSfvvghZR4EvXCKgsS5UlUx0G9sPJCojoO6o\
WVFxLVcVAvrIaQ9I6Det7wYWfRQi6K9kadjOuh1pOLHttYOAmQEk+iHnl+\
qIe5kFnvf17rDwPyAYFs4cmnsf7Dw0xIXbhPcu8g5aTVFlGFY0G28GTpgFH0uk9b3V7IowOkJCclB1\
ZZkKi26J0nbx0gUybzakhJuL3DsEQnJScY1ZASnVxsf9qOs9j+\
mJ5Eifmi1DCrG7XHWfTYRkgHzJ0EaR2iojxpQbbwpE6CHJA6CUqAvHeAlOSkVyclnlwM60ZPOkRbMg\
V5f9Ii8eSHPw7ao5Mf/jhoT+FkQerCTS+cwwmPgmzhyYex/\
uOOUgs5fGlA8eTwpQEdUpKTVu6VvvrLgkS1xcUqtjzMhCw9n8yClIR7MaxanfRCSsLthZTo5GL703a\
cxfbH9CRKzBelhlndqD0O6gTDe6KLgkQdWGVBlnryMHISte+2IF/rlLtFL+\
TDWP9xg6aFXLy9ZUJKwm1N5ovwWkhUTnr3OEcHyEcHSEm4UduHLEiJBC0WCNOTi+\
2SCYkKN0rMF6WGmZOoAWPRYxsh408QtZCWJxfhmZClnrQGCdSlvHcCl+\
ikdwJHeXLRYxY8E1LiSdTtQxYkypOSeTILUiJB3nkSlZPDqqdAonQyNPRKIFFtMf4LJi3kcJ6UdJys\
n19VQXrbn+\
Qs6MNBgulJyVVyFqQu3JR994fnkExIyW7xw7nR8jATUhJu1L77wxPdPb07C1LiSdQh6ofbBKYnUW1x\
cZDYCOkYbm8dIHU5Gd8mWB5mQurCjZonHVKjKxwHzFyC/g7oOQD6/\
Ykz7ftleO2XAfprBDRsAB1Ajy6guNAPC68DKM6jQ5FXgD7/cd06kP2e8juAynLUC/\
qkgQ63Hx1AcR49+bwMdF7dTUG/\
W2sHUIWOhkAVVT8X9g45avV6XI5aoLgctUBJOYrbM4VAcR7FyZPjkFYrT97TZJk8eUFlxRQ6n4eAMu\
XJC4rzKE6ehtVNCr0XFOdRUuhDN3aKsyfvrZ0WNHTXWQl6crxoHUAcxvcfX9/fAbSNR8vHPC/\
o8MVDB1CcR627UQXovLqbgu7ZimSBKnQ0BKqo+\
rmwd8jR4WVuB1BcjspeQDhAtXumLFCcR3Hy5HgXqpUn7wNWmTx5QWXFFHoSDAFlypMXFOdRnDzh3uZ\
lgeI8Sgp96DTvoIEeNI/\
iTvNCp3ZWTsNBvy95O4CW62gWaPk8GjqwPVnHgZ58npmjFiguRy1QUui1b5yzQHEexckTbl8fuv0gy\
ZMXVFZMXlBS6Jny5AXFeRQnT8PqJoXeC4rzKCn0oZ9gHDTQg+\
ZR0otca0rCDSVZoOWXDamglTqaClp5pBMCVcyjqaC40CvmUS+\
orNdngeLkaf5jFxKoYnrKAmWGXvGSzAsqu7kLgSpu7oagpEvbVFCcR3GhJ+3rU0Flgk/\
a11ugoX19B1BZCw2BKoppPneSQEkvySzQOZBC8EMnIgqPZoHiPIoLPa7XZ4GWd6bQ0Q0ElNnrE0D39\
PosUEUxMXt96EQEAsrs9VkvcstBs64YK+UpfufZFLRcR1NBK6s+\
FfQAgQ7VAAdqrctAh0VDylEvKM6jpNCHWmg5aEjYFTmaBYrzKCn0zBwN5eJm0DjQyXra4HzyB359/\
YGT9ZOB+m58/\
z3Vo9WgbTyaNuFngZ58D9OjFijOoyefl4HOq7spaO4utBpUoaMhUEXVz4W9Q46WPx2uBsXlaPnT4QT\
QPVuRalCcR3HyNJySSPLkANXKkxdUVkxeUFKOMuXJC4rzKE6evDd6stDLXulkgZJCrz0kqwaVeRR3m\
hc6tbNyGg76fbvSAbS8mLJAy+fR0IHtyToO9OTzzBy1QHE5aoGSQj+/\
je4AivMoTp6GrZIkTxYoTp68oLJi8oKSQs+\
UJy8ozqM4eRpWNyn0XlCcR0mhj78r7QAq86jsMbbVaU4+jxtKskDLLxtSQSuLKRW08kgn/\
nZk8zyaCooLvWIejZ/aNQXFydMQlJSjbVro/KlxB1BS6GU3d/E3eCRQ0qVtKijOo7jQk/\
b1qaAywSft6+\
OXCk1BZS00BKoopvncSQL19noF6BxIIfjWOq7XZ4HiPIoLPa7XZ4GWdyYvqKyFWn8Y1+sTQPf0+\
ixQRTExe70Fiuv1ISCF4Id6ugI01IE2y1P8zrMpaLmOpoLeu4BWypMXdKgGJI/\
KBD8EqvhlQ3xKIoV+WN0Qj849pwANCbsi9FmgOI+SQs/M0VAubgaNA52spw3OJ5P8a/1kcI6/\
3ukAmjY4Z4GefM/\
x9fkOoLjQW6C40J98nhl6CxQXeguUFPpjtE7y6BAU51Fc1Q9bJakzDYFI8uQFlRWTF5QUeqY8eUFxH\
sXJ07C6SaH3guI8Sgr90HMnu1NZ6EOgMo8OPbcZNOvXN+\
VDSRZo7j1TNejRBbSy6lPf4ZM8OgTFedRal4GStiKpoG08KhN80oSfBartTF5QUo4ypycHKDP0uF4f\
emFGAsW1UNK+PhVUVvWkfX38UqEpqExHQ6CKYpoPHyRQr+\
ArQOcdSAF68oeZLTQLFOdRUuiZORravyuGkizQ8hYaOmiAgDKHkgTQPUNJFqiimJhDSWj/\
DgFlCn5I2DdX/RCIdHOXBVouT6mgaT8YqAatLCYv6FANSB6V6WgI1FqXgXobgSz0w+\
qGeHTuOQVoSNgVoc8CxXmUFHpmjoZycTNoCOioBj0ZkJkPtLJAT77n8fU9HUCPLqCk0D+Mz+\
M8OgTFedRal4GGzgE6gMoE3wtKCv1hfB7n0SEozqPlZ09eUNn1TSGodijxguJC3yZHcfOoF5TkUeaY\
N5zkIR6d6yWkmOatElJMIVCSR3FbkXmIIaBzGVKAnvxhpo5mgeI8Sgo9M0dxD7SqQXEelfV63AMtCz\
SUix1AZdNTFijJo9rOFNptQkBxnWmYi7IHWlmgiqpPBU17WFANSgr9sMhIHpXJUwjUWpeBevVVFvph\
dUM8OvecAjQk7IrQZ4HiPEoKPTNHQ7m4GTQEdBSCZj3Eehrf8/\
z6ng6gGUc6qaAnn9eCKg5yt4DKiklxkJv/tK0p6LcadABVFJMFihP8eYghoHMgheCTbkW2gJbLE+\
lWJP9VY1PQPYKfBaooJgtUOzg73oniQJmCHxJ2RdWnHkd2ACV5VLtnyjrqUYDi9kzxVrlZnuLVvdmj\
8d2m1QgyQE/+MLMzWaC4YrL+\
AC70qZu4yl6fOslX5mjq8FGUo0Mgx9uRoUczbu62gGaEPhX05PNa0NC9VAdQWTFZoJVXjF5Q2V1oNW\
jakc4WUEUxhc7wZaDDEENA50AKwQ/\
1dAVoqANtlqe4DFXmaOo4Vxn61OGjMvSpHago9FnPhq4BetBArZRQgIaqvhw0lIuVoKlFkwF68kW/\
DKDX+ongv9ZP9PVmfP+\
tFai7M6lA3Z2pGvTke5getUBxHj35vAx0Xt1NQWNDiQpUoaMhUEXVz4W9Q44OD3g7gOJyNO3dUyEob\
swLgeI8ipOn4ZREkicHqFaevKCyYvKCknKUKU9eUJxHcfLkvV2Whb78GrwalBT6NmdPey4bqkFloQ+\
d2lk5DQeNvSlRgZYXUxZo+TwaOrA9WceBWleSuBy1QHE5aoGSQj+/\
BuoAivMoTp6GrZIkTxYoTp68oLJi8oKSQs+UJy8ozqM4eRpWNyn0XlCcR0mhjz8/\
6gCK86gi9MMBmTSUZIGWXzakglYWUypo5ZFOCFQxj6aC4kKvmEe9oDLBzwLFydMQlJSjbVro/\
JF2B1BS6GXXNyFQa10GSrq0TQXFeRQXetK+\
PhVUJvikfb0F6v1tSRtQWQsNgSqKaT53kkC9vV4BOgdSCL61juv1WaA4j+JCj+\
v1WaDlnckLKmuh1h/G9foE0D29PgtUUUzMXm+B4np9CEgh+KGergANdaDN8hS/82wK+\
vz6ng6glYKfClopT17Qp/F5nEeHoDiPKjqT9wEBM/\
ReUJxHSaGfh1gBGupAihzNAlV4lBn6UIg3g8aBKgfnk0n+tX4yON+M77kZoLdWoGmDcxboyfccX5/\
vAIoLvQWKC/3J55mht0BxobdASaE/\
Ruskjw5BcR7FVf2wVZI60xCIJE9eUFkxeUFJoWfKkxcU51GcPA2rmxR6LyjOo6TQv/\
7wrUHoQ6A4jypCPxyQSUNJFmjuaV416NEFtLLqvaB7TvOqQXEetdZloKStSCpoG4/\
KBJ804WeBajuTF5SUo8zpyQHKDD2u14demJFAcS2UtK9PBZVVPWlfb4HOQ9wUVKajIVBFMc2HDxKoV\
/AVoPMOpAA9+cPMFpoFivMoKfTMHA3t3xVDSRZoeQsNHTRAQJlDSQLonqEkC1RRTMyhJLR/\
h4AyBT8k7Jur/vUHbv8PgT6/\
vqcDaKWOpoJWFpMX9Gl8HufRISjOowrBH4IOq5sUei8ozqOk0M9DrAANdSBFjmaBKjzKDH0oxJtBQ0\
BHNejJgHwzPn8zgG6Gwbev7yeBnnzP4+\
t7OoAeXUBJoX8Yn8d5dAiK86i1LgMNnQN0AJUJvheUFPr5tNUBFOfR8rMnL6js+qYQVDuUeEFxoW+\
To7h51AtK8ihzzBtO8hCPzvUSUkzzVgkpphAoyaO4rcg8xBDQuQwpQE/+\
MFNHs0BxHiWFnpmjuAda1aA4j8p6Pe6BlgUaysUOoLLpKQuU5FFtZwrtNiGguM708tzNmaOKqg+\
BWhG4dQGtlKdUUFLoH8bncR4dguI8qtDRIeiwukmh94LiPEoK/\
TzECtBQB1LkaBaowqPM0IdCvBk0BHQUgt5G6yd/+\
LXufT96dAHNONJJBT35vBZUcZC7BVRWTIqDXC9oG3nygn6rQQdQRTFZoDjBn4cYAjoHUgg+\
6VZkC2i5PJFuRbyg8xA3Bd0j+FmgimKyQLWDs+\
OdKA6UKfghYVdUfdYJSnnVZ4GSPKrdM3mPekiguD1TvFVulqd4dW/\
2aHy3aTWCDNCTP8zsTBYorpisP4ALfeomrrLXp07ylTmaOnwU5ejrD9+\
SPHryPWl7pi2gGaFPBa3M0RBo6F6qA6ismDpUvewutBr0Ww06gCqKyQLFCf48xBDQOZBC8EM9XQEa6\
kCb5SkuQ5U5mjrOVYY+dfioDH1qByoKfdazoWuAHjTQyn19fi4qQEO5WAmaWjQZoCd/+LV+\
Iuyv9RMdvRlAN+P7b1/f3wHULfjVoMPDNgXoMMTv63dpjnpBZTnqBcWF/\
uTzzNBboLjQW6Ck0N9H6ySPDkFxHsVVveO6R1v1XlBZjnpBSaFnVr0XFOdRXNUPq5sUei8ozqOk0L/\
+8K1B6EOgOI8qQv/\
KxYRXPbcuoLFjRxVo5fSUClpZ9V5Q2SFZKijOo9a6DDT0uLADKM6jpNDPQ6wADbVKa1jpANrGo+\
VDiQNUNo9mge7R0SxQUo5qJ/\
wEUGboZfOoA1Q7lGSByjxKOntKBZVVPensyQKdh7gpqKzqQ6CKYpoPHyRQ3J7J+sO4PVNob6QQ/\
CzQcnkKbeIgoEzBTwDdI/hZoIpiYgp+aG8EAWUKfkjYN1d9/M6zKejz63s6gFbqaCpoZTF5QZ/\
G53EeHYLiPKrQUe8DAmbovaA4j5JCPw+xAjTUgRQ5mgWq8Cgz9KEQbwYdAskG55MB+\
WYA3YzvuRkG376+nwR68j2Pr+/pAJomT9WgpNA/jM/\
jPDoExXnUWpeBDqubFHovKM6jpNDPQ6wADbVKawrrAFo+lGSBkkK/\
556pGhTn0fLzUS9o6CQaDrqnhWaB4kLfJkdlW5EsUJJHtfNoFqjCo9oLsSxQUjGFQEkexU348xBDQJ\
l7JtwDrWpQnEdlOop7oGWBhnKxA6isM2WBkjyq1dHQJA8BxXUm5gOtLFArArcuoJXylApKCv3D+\
DzOo0NQnEdx8jSsblLovaA4j5JCPw+xAjTUgRQ5mgWq8Cgz9KEQbwYdAinm0Zvxh2+\
jz1svz4YvzDqAZhzppIKefF4Lqrhs2AIqKyZFr/eCtpEnL+i3GnQAVRSTBYoT/\
HmIIaBzIIXgh3q6ApR0mmeBxmWoMkcdw4fl6fILsS2gaaHPAq08yPWCyk6cq0FlxRQCVRSTBbpH8L2\
gsj2TA1TbQq31kLArqj7r8Ky86rNASR7dMz15QWXbZQeodh61ci7UKjfLU7y6N3uUOeGnTvKVgp86z\
lXmaGoHKsrRrLcjT+N70nJ0C2hG6FNBK3M0/\
zVO0fS0BVRWTB2qXnYXWg36rQYdQBXFZIHiBH8eYgjoHEgh+KGergANdaDN8hSXococ9Q4fstCnDh+\
VoU/tQEWhz3o2NATNuAbfAorzaOW+3gs6D7ECNJSLlaCpRZMBeiLgr/UTvbwZf/hmGHAzvv/\
29f0KUMdZ1fH1PR1A3S1UBUoK/WF8HufRISjOo9a6DHRY3aTQe0FxHiWFfh5iBWioVb6vf+\
8gOoCWF1MWKCn0uU/\
eVKA4j6ZdMWaBDqubFHovKM6jpNDvuQb3gqbe43cAxXl0OFB3AMV5VLZdzgIlefQFJNszZYEqPNpG8\
OdAkNCHQEkePUbrMlDcvj50aqcADU1JiqoPDciKqs8CJXmUmaO4qg8NH5tBs55rlle99/\
XOMCVuXUAr5SkVlBT6w/g8zqNDUJxHcfI0rG5S6L2gOI+SQj8PsQI01IEUOZoFqvAoM/\
ShEG8GHQIp5tGb8Ydf64exfvI9T+N7nl/f0wE0o+pTQU8+LwOdh1gBSjpx3gJaXvVeUJk8kU7zqkG/\
i68DqKKYLFCt4Ds2cThQpuCTTvMs0Hh1V3rUMXxYni5/\
qrEFNC30WaCVB7leUNmJczVo7lakGlRRTBboHsH3gsr2TA5QbQu1QEPCvrnq49Vd6dHUVlnp0dQOZA\
0xHUBJHj1G6zJQ2b4+9ehmM2gbeYpX92aPekO8Z8+UqpdFHs16O/\
I0vidtcN4CmhH6VNDKqveCzkOsAPUW08n3pA0lW0DLq76NPFl/eBjipqDfxdcBVFFMFqhW8L1n+\
CRQpuCHhH1z1ceru9KjWVNSeehTe3pl6FOFvcijQyDvnskCzbhd3gKK82jlLtQLOg+\
xAjSUi5WgqUWTAXqiizfjD7zWTwT8ZnzPw/\
iex9f3dAB1C3416MnnZaDzECtAUw94O4DiPJo2PSWAenV3D6jssqEadKivHUBJHtV2JgsU10JDw8dm\
0HjRVIJaw4f3Xurke2Jv81SgOI8ODzI2g+55U+\
IFDeViB9Dh5N8BlOTRPYLvBZVt7hyg2hZq5VyoaCpBU1tlpTxteWvSAZTk0WO0LgOV7etTj242g2pf\
QFigqcNHpY6mytBmjw5zUbG5C70ks0BPvidtHt0CivNoZTF5QechVoCm3uN3AMV5tFJHmW/\
zvKChXOwAOtTXDqAkj2o703APBAfFdaZ40VSCZk1J5R7Fvc3zbn9JoR8CebciFmjGpe0WUJxHKzd3X\
tB5iBWgoVysBE0tmg9Bf//rRXu27n2gdbJ+\
GxmmAH2OQK3XkZ7NXQjUcWBredTdmbygVu5aBrQBnXsaDtrGo+\
XFNAT1blEUHm1T9VYHag8qC70FisvR58ijQzWAg8rkyQKV6eiwaKzpSZGjXtD5nAoHbePR70FbAUrq\
9d73TbhiGuroMCXgoLIctUBlxeT1nKyFxnMR7tH5wQQcVBt60i7UAtWePTn+sHWLYnWm78uMIlDr/\
skyoA3o3NNw0DYeLS+mIajjBjB3zHOAtql67+\
DcBlQWegsUl6PeFvqd03BQmTxZoDIdjVf35hyN52KlR1PHuff1I9WjDtAjbAAcFOdRWejjIS4CvY8M\
cFR9eY5mgZZvRapB23g0TfBDoIoW6gWN7/fhoLIc9YLKctS7jcblKE5HvaC4HMXp6BC0Q46WX4NXg+\
JytPy+vho07UIsC7T8QqwaNO3sqRpUq6Md9kyyE+dqUJk8yU6cvaCyE+\
dqUFnVy06ch6Btzp4SDnhxoG08ekw9DQfd05kSQNuEXiZP81yEhN4LKgv9vGgUoKEOtHl6wj3QygKV\
nebhHmhVg5brKO6BlhcUt13GPdCqBpWFHrddznr3VL5dzgKVyRNuuxyXoc3TU3wTp5CnDoNzfLe5Gf\
Qw1nHzaBYozqOywTkLFBf6YfF1AC3vTCHQDsU0bwRwUFwxWaBtQq8tJtJ22Qt60EBx+/\
osUFkx4e6ZvKA4wcfdM2WBtgm9TPBxlw0W6LxoIDnqBZXl6Ly6IaAPYx0Xei9oG4/\
Kqt4CbZOjuMHZAsUJ/\
nOUo4rLhizQowuobCixQOdTFRwU51FrBtgD2uGeadgqj4gBcNBywfeCzp92wEFxoR8+ROgA+\
n1tTgLtUEzzRzFwUFwxWaBtQq8tpja9nnRINtxtdhhKvKA4j+IEP/\
4KEg6Ky1Gc4HtBZYKPu2ywQHFvnLNAcR7F6ejwkMwyQFFMXtBHF1CZPA1P8zp4FLddtkC1nSkk7Jvl\
yVs0r3XFrUgWaPmJc1zYLQPgoLjQy3Q0C5SZox2KSSb48eEDXvUWKK7qLVBtjnp/\
gkECPYx1mUfnrRKSo15QnEdxgo87e4rvjSCC7wXFFRNO8HGPsS3QeS5CQu8FxXlUq6OhEFeCJgC9Pl\
9+NO7oNHOgk++pBGWG3qGLXo8eWR49jPXX5+/\
rHrUMwIHOIwAHbePRtGIKgSruQr2gh9PTshz1gspy1Asqy9EhaIccxemoFxSXozgdHYJ2yNGHsY7LU\
QsUl6MWaJvQP7/WIaBPY/27Y8FBjy6gWh3tsGea62VTUJk8zYUdAjqXIUjVe0FlVT/\
XSwVom7Mn0vloNSjOo21CP2+tcFBcjlqgbUIv09F5LkJCP89FRehDHWjz9BTvQJs9mn//BAfFeVQW+\
td6h5s7L6is12eBtvFoeQsdgpIE3wLFyZMFijvSyQKVhR53pGOB4o50skBl8oQ70vHKkGwoeRjrt1H\
oO4OWV70XdN5y4aC40A8bRAfQ8rvQEGiHYpI9LMgCxRWT7GFBFqi2mNr0egeoLPS4Y0cLdN7TIaH3g\
uI82ib0uM7kBcXlKK4zeUFlnQl39pQFKgs97uzJAn0a69ZU9Z3TcNBHF1BZ1Vugc9mCg+\
I8qhX8Dtc33qJ5rSuOxrNAy0+c48JuGQAHxYVepqNZoMwc7VBMMsGPDx/wqp/\
f6MFBtTkaeq4JB5V5FPfQ1Tsg46YnLyjOo21Cj+tMw+\
GD1Jm8oLhiwnWmeYghHvWC4jyqlSfcQ9fUt8wnn087KUl9J3ryPZWguNCHXowd655O82gW6GNqABy0\
jUefX+sKUEXV579qLNLRalCcR9uEvvwFRDUoLkfLX0BUg6btQlPfiZJaqBdUFnovqKyFyh6/\
5D8RhoceN496Qdt4FFdMw81gB9BHF1Bt6IfVDSmmeS5CQu8FlYV+\
XjQKUEcu3qU5egJ6DxsAB8V5tE3otdNTAiguR7VjXgKoTEe9vV4W+\
nkuKkLv6ECHCjTegSCguBzNAsV5VBb6V3F0uBWxQHFnT1mgOI/KQh8/\
WYaDyubRLNA2Hi0f83BvSryguBYaPwe1DIODynIUd/YUnzs35+jTWL/\
RcjQLtDz0XtD5EAMHfdJA5y0XDoorpqHu4kA7VL3sLjQLFJejsrvQIehJLs5PVuCgMo/\
ijsYt0HlPh7TQ+O4UDioLPe6VjhcU15lwr3SyQGWhxx1AZIHiPKqtetyxY+rJ8snn005KUk/\
tijyadSLyWn8Y3/8Agbbx6NNY//Y0HFQb+pNcPGg5eoQNgIPiPNom9OWbu/\
wDW4g8eUFxxTSc8BWgsn19Nais18v29aln9ZX7+mpQXI6W7+vzLxUggi87gKgGlQn+\
vKdDWui8p8M9ihP8uQzBqx63C517TgHqALrTQIc/JBgaAAfFebRN6LU66gDV6mgCKK6YtIIfCjHEo/\
MQKzzq6ECHCjTegSCguBzNAsV5VBb6V3F0uBWxQHG70CxQnEdloc+6xy8f8/Lv8eGgOI/KQh8/\
B91cTPFchHtUtmfKAtWGntTr48eLClAH0J4xL7VoPgS9G6BeXbQ89/r80/\
j8sxDUu7lrAzr3NBy0jUfLi2kIOszFkxlA4dE2Ve99OtwGVBZ6CxSXo+\
WHZCpQmTyVH5J5QePVvTlHZfPoEDR1nHtfP1I9mnCpsEfwC0FxHpWFPh7iItDX+\
s1YJ7VQL6hM8IegpBy1QA+nAW1A556Gg7bxaHkxDUGHubhZnizQNlX/CHsaDioLvQWKy9HnyKMZ1+\
AqUJk8WaAyHR0WjTU9KXLUCzqfU+\
GgbTz6PWgrQEm93gLF7Zks0KGODlMCDirLUQtUVkxez8laaDwX4R6dH0zAQbWhJ+\
1CLVDt2dPJH74Zfzh+ZF4EirsVyb+hqwx9hxPnw1i3PNcGVFZM1aA4j7YJ/bz44KC4HLVA24Q+\
TfC9oPFGAAeVhX5eNArQUKssmp4sUO8dqcyjXlCZjmaBtvFouY4OQTsU0+\
H0tCxHvaCyHPWCynJ0CNohR3E66gXF5ShOR4egHXJ0fi8FB8Xl6PACrQPo94EwBHR+\
lA4HPbqAanW0w55J9pKsGlQmT7KXZF7Q+I0eHFRW9XO9VIB2uL7JvyiDg5Z71GqVuNM8L+\
i8tcJB23i0XJ6GoKTTPAt0nouQ0OPGvCxQWehxY54FihvzskBl8oQb86w/\
jBvzHsb6ZUHLq94LKpMnCzR+\
owcHxXnUkrPywTkLFBf64WzQAbT8aDwE2qGYZPdMWaC4YpLdM2WByoppLuyQ0HtBZaGfdyA4KE6evK\
C4HMXJkxdUJk+4s6csUFnocWdPFujTWJ/PqXDQRxdQWdVboHPZgoPiPKoV/JCwb5Yny3O//\
2Ve3yiOxrNAy0+cvaAHDXR4mkcKvRcU51FLR8tfO2aB4kIva6FZoMwc7VBMsl4fnzvhVT+/\
zIWDynJ0LuwQj3pBcR7FydO8A0HkadiBSPLkBcUVE06e5iGGeNQLivOoVp5CIa4ETQDaczTuEHDtkU\
5IwDeHfvgQ6zDWTzxXftngBb2HDYCD4jzaJvSPqafhoLgctUDbhP75tb4ZdJ6LkNB7QWWhnxeNAtTR\
KsuHktATYZJHvaAyHc0CbePRch0dgnYopiNsABwU59E2oS9/\
7VgNisvR8teO1aBpJ85e0GEuklqoF1QWei+\
orIXKHrpmgeIEfyhDHYoJN496QXHFNDz47QD66AKqDf2wuiHFNM9FSOi9oLLQz4tGAXryh29GLmpzd\
JhzXgPgoOUePYxcxJ2UWKC4eTQLFOdRWejju004qGzCzwJt49HyFop7U+\
IFxc2j8b3R5nk0C1SWo7h5ND7Obc7Rp7F+MwyQ5WgWaHnovaCyHLVA43ekcFCcRw9j/\
Vvm4KDl1zde0Pm0BQfFFdOw5eJAO1S97Gg8CxSXo7KjcQt0LuwQHY3vTuGgstDjbu68oDh5wt3cZYH\
KQo87gMgCxXlUW/WhEFeCJgDtOSkJ6eJmj3oPGl7rD8OAk/Xn1/\
pm0OFl7tAAOCjOo21CjyumeQeyUgIOiismC1SWo/MQQzzqBcV5VCtPjlZ5qEC9R+\
Ayj8YvFTYLfvxSYXPVZ4FqQ9+hmI6wAXBQnEfbhL78IDcLdLhrJXnUAsUV0/\
A0TwEqO8OvBpX1etkZfhZo+Rl+NSguR8vP8L2g3uNImeDLLhuqQWWCP+/pkBY67+lwj+\
IEfy5D8KrH7UJxZ0/x2w8IKO58NAu03KOHkaO4kxILFNeZskBxHpWFPusev7yF5t/\
jw0FxHpWFPr432lxM8VyEe1Q2j2aBakNP6vXxLYcC9ARIOzinFs2HoIcB+vLQfd1zVi6+\
Pv80Pv8sBD2cBrQBnXsaDtrGo+XFNAQd5uLJDKDwaJuqf4Q9DQeVhd4CxeXoc+\
TRjAMIFahMnixQmY7Gq3tzjsZzsdKjjkHY8uh96unNoN7OdO8CivOoLPTxEBeBWvdJOI963zdZBrQB\
nXsaDtrGo2mdKQSq6PVe0DZVP7zW6QwqC70FisvR+Ek0HFQmTxaoTEfj1b05R2W3IkPQDvNoVk+\
Xgb7WSWdPXlDZSUl+T9/s0WGrJIXeCzrPXThoG49+F99mUJw8eV/pzD0NB5WF3gKV5ShuevKCDgW/\
Aygu9POisTwNB5WFXjvmdXil4y2OOVBlC+1wc/cw1m80j3pBhzldmaPVoDiPtgn9XCXgoLgcLd/\
cVYOmTU9eUNlLsmpQWehl2+\
UhaOjAdjPo8MFBB9AjbAAcFOfRNqGfn1DDQXE5Ojym7AD6ve3eDCp7AVENKgu97AWEBRrvQBDQ1zpp\
evKCyvZMWaBtPFq+\
Z4r3dEjocToaGj5IxRS6zO0AiismnI56QXGhb6Oj8ws0OGjaw4JqUG3oO4x53stcWejjt84QUK08db\
hinOec1wA4aLlH45M8BNTydBtQ2ZiXBdrGo+U6Gp/kIR7F9fosUFnocb0+3io35+\
jTWL8ZBshyNAu0PPReUFmOWqDx+yc4aPmFmBdUdnNngVqew1W9F1RWTPOisQyAg+\
JCPywmHGiHHJWdj2aB4nJUdj5qgcY3fXBQnEdxVY+7FckCxeUorupxBxBZoDiPaqs+FOJK0ASg1+\
fLT0pCurjZo96Dhtf6wzDgZP35tb4Z1PLo3AA4KM6jbUKPK6Z5B7JSAg6KKyYLVJaj8xBDPOoFxXlU\
K08nf/g+DfFmUOtkuQ3oETYADorzaJvQl9+K5N8nWSkBB8UV0/\
CkRAE6DzHEo15QnEdl8hTvQBDQ1zppevKCyjZ3XlDZnikLVBZ62T1TNagsR2X3TFmg5fdM1aC4HC2/\
Z/KC4qanLFCZjnovIXAexQm+FxQXepzgz2UInqO46Ql3PmoVx80AwoHizvCzQMs9mnWPXy5P+\
ff4cFCcR2Whj8+dm4spPs7BQXGh9+prueBngcpCjxtK4j29EjQ1Fz8EtR4L3kaeO/5x/WGsvz7/\
ND7/LAS1PGoBHTRQSy/\
nBsBBcR6VhX7oOVIxeUHnagAHbePR59e6ApSkoxYorjPNB2FvSsBBZTlqgcqKKR7iStCTP3A31q2iu\
RvrucXkAPVW/b0LKM6jstDHQ1wEOnx5S/\
Jo6EGrotdnvROdGwAHxXlUFvqh50jF5AWdqwEctI1H06anEChJRy1QXGfy3jPNUwIOKstRC1RWTPEQ\
V4I6/vDvf0nmUaunv9ZJ56NZUxIO1PJ0G9B5SsBB23j0+\
2hoM2ibqrcawdzTcFBZ6Ie9XgEaD3ElaIdbkfzd5mZQ3FDi1UvZZUP+\
3ggCKqv6LL3EeTSeu3BQmUe1Vd/\
hgZY3lF4D0jz6NNZv3UFlOuoFjec0HFQWellnygKdqwQcFJej5S3UCxpvBHBQnEe1VX/\
yh2VbEQs06wmHDPQw1udz7WbQ+\
IEFHFQWeu9lLg50fmABB8Xl6HDXqgCNn0nBQXEelVW91YFe66RdqLdVzg2Ag+I82ib08xNqOCguR+\
fnqZtB45cQcFCcR2VVn3VHWt5Cs+5IZR7FHTvmX+\
bCQWUexU34WaA4j8o6UxaoTJ68nQmXo0M1IIHidNQLqvUoroV2uAbPf3AABy33aLynQ0DnrXJzZ4p3\
IIhHcYNzFqjMozjBj+tlJWhqLn4Iannu5vTc01h/\
ff5hfP5RCGrppQV00ECHuTs0AA6K86gs9LJ5NAu0fB5VgeI8Kgu913Oyqpf1+mrQeWuFg2pDT+\
r184ldUUwnf9jaFltAdxqo16P3LqA4j8pCHw9xEaj35a3Mo96XtxZQuY56QYenfJV7pmpQnEdloZe9\
gMgCHYZ+aAAcFOdRWei9npNVfTwX4R6dt1Y4qDb0pF5vgWqnJ0cobwZQOajV01/\
rpPNRC9QSfMuAtLvQLNDh9JTx7kkFivOoLPQ4HfWCWiFuA4oLfVxf4aCy0Gs7U4cTZ0svcfdM+\
dtiCKhMnrJaJc6j5Q+0VKAyj2qrvsOlbf5BQ5Hg5w8fm0Fxncmbi979/vN9/ff/+qc//+Wf//rnv/\
7tP38P/28G8L8Mb/4y4H8ZkL9GkA7l+OGECxnVOlJWurYwyvFAgmfU8x/\
XvbP5D6W7kFHf39PQKGscaWGUo6GijPqwdq5t1I8WcCGjvj9/\
IaMokh46K5qPTxcyqnWk6FO6t8n2Tz+vUa0j1TX9Wu98P5wcwDWVZVTrSHVNv/41Fa8dplEfwr+\
vSw5eTk6NrJ3vYXz/YXz/cVmjJDvfLKOs+/QWRjmuXFBGfVg71zZKd/\
BSbZRk9qs2iiLpXqN4U3q1Ua0jhbpJ9BoVvza9kFGtI9U1/\
frczltGxScHcE1lGdU6Ul3Tr39NxWuHaVT/g5f8A5b3dckmMf+A5Wv9x0XDhYyS9Klqo7qm3+\
Id8YWMah0p1NM4r1Hxd4AXMqp1pLqmn/clDM+o+OQArqkso1pHqmv69a+p1u/\
S838poDXKOw691ulHZFuM2r2dTzWKcvASMorefLcY1UIo6M3Xa1SLPlVtlOQdxRaj6EJhGdW6+\
S6mWS+jWtx6DI3qepUzNKrr1sMy6kPpBtRU/hYDkH75gysg/fInB236ZW3b/\
98z6vvzDY2a39ozjfrwKQLAqHjtAIzKF4SNRp1AvtZPmqx1yHk3vv9ufP/9/fsvZFRp86026uR7+\
hg1TzOmUR/\
WzrWNqj9NUhlFkfRUoyiS7jVKN9CqjGodKWu9hVHes4sW6Ye6Hq02qmv6LaYZ2Kj45ACuqSyjWkeqa\
/r1r6l47TCN+vCABWBU/gHL+7pkk5h/wPK1/uNc8UJGSfpUtVFd02/x+\
PpCRrWOlLXewijvXXCL9EM9Yqw2qmv6eS/peEbFJwdwTWUZ1TpSXdOvf03Fa4dpVNajEYlRRZdr7+\
u71W+LUbu380U3hg2NojffLUa1EAp68y3atl/\
bKMk7ii1G0YXCMqp1811Ms15Gtbj1KHpaADaq69Yj64CFV1PWeuv0845DLdIvf3LQpl/\
Wtn3xjvhCRrWOFOVnEV6jWvzWI1UQUEblC8JGo06a6fCE1hqfHM26/nFIllFz+K/14/\
17LmRU6ZikMqpr+h3G51tHamhU60hZ6y2Mmqtcw/\
TzGtU6Ul3TbzHNwEbFJwdwTWUZ1TpSXdOvf03Fa4dp1BD+ZDOIMqr/4xCVUbslvf/\
jkASjeBcEXqO6ThRbjEKpX9eJougs4tpG1b94URlFFwrLqD7N13Fq1Nqo/s2369Yj64CFl37ewbVF+\
uXPeID0y2+\
y2kgN4R3bdt3jEJVRrSNl3c7TjQo9OUAZFa8dgFH5grDRqKxHIPHHjRcyqrT5Vht18vkWRi2mGdioF\
ud+KqNaR0oype97gwQ2qsV+at/\
LFkstL2RU10j1mSjmLy2vYVTrieJDQQAY5R1cW0Sq9blf1nMdevoN4a1tvteo0nM/lVGtI3Xy+\
RZGLaYZ2Kh47QCMyheEPUZtftf3vl51RrH50JIZKS+\
85GXm5qOwPWPS5jdIgJrqOvuFJgf6Vc6WGW93n6oehyS38yEPe6XbMjZF0k++/JcB+\
euP89qxxqqb8f034/tvf2TVFM2olJpSGXXyPX2MmqcZ06gPa+\
faRuVJOs0oiqSnGkWRdK9RLZpvqlGtI2WttzBqrnIN089rVOtIdU2/xTQDGxWfHMA1lWVU60h1Tb/+\
NRWvHaZRHx6wAIzKP2B5X5dsEvMPWL7W827naUZJ+lS1UV3Tb/Gk90JGtY6Utd7CKO+\
LlxbpJ3nGozKqa/p577N4RsUnB3BNZRnVOlJd069/TcVrh2lU1m2+xCjvOPRapx+RbTFq93Y+\
1aiTz/cxit58txjVQijozddr1CUl3WuU5B3FFqPoQmEZ1br5LqZZL6NaXBAMjep6lTM0quvWwzLqQ+\
kG1JS13jr9vONQi/TLnxy06Ze1ba//BQHNqNaR6pp+LX7rMTQqXjsAo/\
IFYaNRJ810eELb4nFIllFz+K/14/17LmRU6ZikMqpr+h3G51tHamhU60hZ6y2Mmqtcw/\
TzGtU6Ul3TbzHNwEbFJwdwTWUZ1TpSXdOvf03Fa4dp1Avm1tSoYT861tMStfPdYtRuSU816uTzLYzi\
XRB4jeo6UWwxCqV+XScKr1H9+1SCUfVXOSqj6EJhGdWn+TpOjVob1b/\
5dt16WEZ9qHKASHkH1xbplz/jAdIvv8lqI/WCvCUZdfI9kolii1GtI9U1/UJPDlBGxWsHYFS+\
IGw0KusRSPxx44WMKm2+\
1UadfL6FUYtpBjaqxbmfyqjWkZJM6fveIIGNarGf2veyxVLLCxnVNVJ9Jor5S8trGNV6ovhQEABGeQ\
fXFpFqfe6X9VyHnn4vyFuSUSffI2m+\
W4xqHamu6beYZmCj4rUDMCpfEPYYNRyHrOZLv3QLGUWfKLxGeeElLzOHRnUdk7xGeeElFwRDo7rOfq\
HJgX6Vs2XGo0fKCy+5nQ952JJub/qlSPoJzC+jRlLvreatAWBUHP5r/Y6LVJZRKepHM6pr+\
t2Nz7eO1NCo1pGy1lsYNVe5hunnNap1pLqm32KagY2KTw7gmsoyqnWkuqZf/\
5qK1w7TqBfMralRr4jsO46+kFG7JT3VqJPPtzBKd+uRZRTqKsdrlCPNWoxJW4ySSHqWUag+5TCqT/\
MtNErXfKuNoguFZVRrSV9Ms15G9W++XfdTllEfqhwgUvnjECBS+f1IG6msbfvwLnh3891iVOtIdU2/\
xTQDGxWvHYBR+YKw0aisRyDxF5sXMqq0+\
VYbdfL5FkYtphnYKNRrZ69RVpq1OPdTGdU6UpKtx76HVWCjWmwS9z3XAUwU1UZ1jVSfPjV/\
PnoNo1pPFB8KAsCo1ud+\
Wc916JEKnSZZRp18j6RPbTGqdaS6pt9imoGNitcOwKh8Qdhj1Eu6973re1+\
v2s6HjKKPSV6jvPCSl5neNGsxJnmNanE/\
5a2dFs13893unkhtHlyZkfLCS27nh5Be6bbgSyX9pBZCtx4OqT+M7zn+\
yKopmlEpNaUy6uTzLYxaTDOwUfHaARjlGJ8+\
nAkvZFTrSJVO6YVG6bYeWUah9lNeo1psEquNmsMDxqRqo7pGitd8vUa1mP3ytxhMoz4UBIBR+\
SqnNcr72nlo1Mn3SCR9i1GtI9U1/RbTDGxUvHYARuULwh6jXtLd+ibRa1TXicJrlBd+\
GMHSSDnSbDhpnHyPZJPoNYp3k2gZtW+Hu6em+\
t8keo3q2qeqx6FhBKsiNYT0SrcFXyrp3tsNSxVRz3j016AFNVV9D+WNYKlRrSeK6osAyTMe/\
Zn5nprq/4xHfxQGiFT8yGstglVGhSYKL3yVpL8K/9c/\
frnVpyyjLGGx0mzY7yhGWZ5fhGdGyhpQvRFMGWi9Rg0jYkm0o4lLImUZNYyUw9gfO+\
I9RnnhrW27lZb16WdNDg5Iq1kPx63S9HMY5a2d4VhFMcqbZsPTp9L0c8B4m2zp4xDLqLszgi1qymuU\
V0AuadRiBK9h1CUjVap+qUZR+lSWUZdUvw8njWsY1SL9LKNa19SHM+E1jGoh6ZZRLfpUi/2U16gW+\
6mhUflbjK/1QxapfZvHaxjVOlIt0u/DNNMa1frcz2tU6z7V+\
txvaNTVauow1q2IXNKoFkJRbVTrSF0y/RaF5RpGta4py6hLpp+k+XqN+rApX8OoFum3KAhgo+\
Lj0Ne6ZEq3jGp98OI1qrVQtD54yTKqRfp9mGZMox7G+\
v83iibpXqNa9CnLqNbN9zmKVHx6v4ZRqK2H1yirBbQwqsUmcahyh7FOl3SvUR8+\
xLqGUa0jdcn0W7zPuoZRrWvKMuqS6ffjRpJp1Id3wdcwqkX6LQoC2Kiuh5nDzeDVZr/\
WT7irjWodqRbp92GaMY0abufjk8Y1jEKNSV6jWsx+w4MXulHeiLzW6ed+WbWzaOw1jGodqUumX2uh+\
PAh8TWMai0UllEtaurD9+rXMKp1pPpIevxul2nUh+NQL6NaC0WWUa0j1SL9PkyzPUYdxvrr8/\
d1eEvlXp/f/YrMa9ThNPaSRi1G8BpGXTJSKKEYGkW5n8oy6pLq9/\
gsgtcwqkX6WUa1rqnnKFJzVbyGUS0k3TKqRZ/6UOWYNfVh7QAi5dgfWZFafAnDNMo7UZQ+\
DlEZ1TpSLdLvwzTTGlVUO1qjrCabFUGUUa2bb9aMh2q+D2PdmjRaRMpr1LAGKTVVbVTrSF0y/\
RbV8hpGta4py6hLpt+Pfsc0qsVhZrVRLdKvxWHm0Kj4FoNp1IfjUC+jWgtFllGtI9Ui/VrvfC2jhk/\
m4pPGNYxCjUleo1rMfpZRXgGRGOWNyGudfpqUVTuLxl7DqNaRumT6tRaKxX5kpeU1jGotFJZRLWqqx\
TOeaqNaR6qPpCfc2qOM+nAc6mVUa6HIMqp1pFqkX4vb+dAt/GF8z8n66/\
O7T5M238L3Mgp17KwyqnWkWqTfMCJdhcJr1KIqXsOoS0bq+\
b4ONqprn7KMaj1RLJ7jedPyGka1qCnLqBZC8WGaAYw6gbkb65YgWC9hdELhMMqrfj+\
MvYZRrSPVIv0+TDOtUUW1ozXqNbNdbfYr2jcxjWrdfEOPQ65mlLcGS2/\
ns4z6sAavYVSL9PPuiFsbtaiW1zCqdU0NH4fQjWpx8FJtVOtI9VG/\
E0jvVgVlVOuzdK9RrYWi9QltllEt0q/FJjFrM/g01l+ffxif/\
17XGnWMjD2BPzobhXoapzKqdaRapF+LiWLzDnfPRKEyqnWkWqSfNyIt1O+SY9KHtWNF8BpG9Um/\
rrPf4jkeWChOIIePQ07g752N8kbqh7HXMKp1pFqk34dppjWqqHa0Rr36y9X6VOt3FFnnexL1uxvw1U\
329fmqR4xZRlnptAj//j0Uo1DqNzTKAWOpmTdSR2WkXus344+\
erHuNbWHUY2Ts7keMWUY9kyJYWlOWUcOIOFRRon5eo4aR2j1ReI3ywku2HpZRh7FeNDnsUb8soz7sX\
9cwqnWkWqRfizHJMspSxdaRypoJL2nUYgSvYdQlIyWZKEJGUbYeWUZdUv0+\
3Dxew6gW6WcZ1bqmPtzmX8OoFpJuGdWiT7U4IvMa1eKIbGjU1fZTWTNeC6Na11RRP9LW1MNY/\
7B2tJGyjBqeXVzNqKGwUISi2qjWkbpk+i22gGsY1bqmLKMumX4/mjjTqBYHL9VGtUi/\
FgcvllEfTg69jGpdU1lGtY5Ui/RrvfO1jBo++Y435WsYhZoovEa1GJOGj/PpRlnwv/+\
V8RJGcprkTbNLGjUcnyj3U9VGtY7UJdOvhfoVXZtew6jWQmEZ1aKmWjw5qDaqdaRaSPqHk0Mvo1rXV\
JZRrSPVIv1a3M4Pb+EPA/5k/fV5x6196WlSllGPz4y9hlGtI9Ui/T5MM61RwwOWrpEqetnSyyjU/\
ZTKqNaRapF+w4h0FQqvUYuqeA2jLhmp5/\
s62KiufcoyqvVEsXg27k3LaxjVoqYso1oIxYdpBjDKAfn7X/j9VNbgipL0onGIaVTrmho+\
DrEi0tWorLOLFkZ5haX0dj7LqA+F5RpGtUg/7/Te2qjFFnANo1rX1PBxCN2oFpvEaqNaR6qF+rU+\
IvMa1bqmWh+8ZBnVIv1abBKzNoOvzz+Mz5+\
sl754yTLqaawvGnsNo1pHqkX6fZhmWqO8BywtIhV6HHICf3Q2CvWGVmVU60i1SL8WW4/\
Np0aWsdcwqnWkWqSfNyIt1K/1fqroKMyK4DWM6pN+XWe/xbNxsFA40ulmwKOMyhpcUenX+\
h1F1vmepKYOA/5VC3cjbU7Wrdqx0uz1+\
fmbJa1Rj5Gxux9cZRn1TIpgffo5pNibZotP5nKNqj41amHUcDtPqanNR2F7asobEa8qSiLlNWp4FOY\
w9oeK7jHKC29JvST9rOvR0KRBEYosoz6cNK5hVOtItUi/FgOtZVRofLqaUR+\
OT9cwqnWkWqRfiyndMsqKSGtJLxKEXkZZEbykUYtpeQ2jLhmp0k1illGXVL8Pt/nXMKpF+\
g3fUdCNanGaNDTqapvE1oeZXqNap591bXobRaSrUVmbxx8R1xplwbeOlDciqImi2qjWkbpk+\
i22gGsY1bqmhk/p6Ea12E9VG9U6Ui3Ur/\
XBS9bjxhY11fqMIsuoFunXYpOYtRl8ff5hfP5kvfTFS5ZRH77YvIZRrSPVIv1aPAzOOmBBvczMMurD\
Z6jXMKp1pFqkX4vXzlmHli0k3TKqxX5q81GYZew1jGodqRbpd0n186bZJY1qnX4f9q9rGNUi/\
fpMFFfbJLZ+R5F1vidJP+vQ8jaCob9N8ho1hD+Mz5+sW8aijBoKhcPY5/t6gVEnf/\
SeFJHSH7BYRlX/+kZSU6EfqjgiiIqUt095jS2tKW+aeaVekn5eo1AThWVU0fZcm37eW4+sptzCqA+\
b8jWMah2pFunXYvbz3npkTRotjPpw0riGUa0j1SL9Wgy0rS/dqo2SXLrRjGodqRbp12I/\
5T12bj37tT6jaH1BUG2UBd86Uh/W2jWMahGpPup3tZ1vi3M/71nE4sz2/\
j0P43tO1lOuRyHne9pIfXiON41gfaROYBbPFqbwpa+\
dvdv2w1gfzn6Ummp96VZ9wGKlpST9rDRrMaVX73Alz3gg0/hJuv6dAf92YMAvA+iX8Yd/GX/\
418jLliPmE/\
lJtBSGWbfrjkhaEXt8ff9mw7IMmEf4ioYpaizVsGHtwQ2LiwrJsFAtkQxLFQmFYSf9ypJ7a0qxphFr\
6ji+vn+zYVkGaOVeZVj55FFtmFVjHQwLiQfOsKzhWGZYqkgoDMuS9dBu4IqGlfexasOsCaaDYaHdAM\
6wrJ21zLBUkdhs2JbRSSH3+\
2QdHrH8nXWRYftOo07WjyzDToC8G03r4sK6oLAuIu6pqegwLMuAPcdvNMPSVFFlmFWTHQybp1wHw0K\
1RDIsVSQUhmXJunciKVdFlWHlfazasJPPtzHMe4nBNCxUSyTDUkVis2H7ZsLNcr9P1uERS73prOxj1\
9hoZm0ohxvH9/XD+\
J7jj8waoxmWVmMqw8rvoAsNm6dcB8NCtUQyLFUkNht2jckj4QjgGhGrvnSvjNgQtM1ti/\
Rs42Q9LRWlo1NljVX3K9lhjvQ9R4Zh1l3zSa57G/fN+P6b8f034/\
tvKsOyDMjdj3UxzC33NMPSRiqBYfOU62BYqJZIhqWKhMKwLFn3vn4rV0WVYeV9rNqwk8+\
3Mcx7wMo0LFRLJMNSRWKzYftmws1yv0/W4REL3cIopvte10iWYVkbyuHG8X39ML7n+\
COzxmiGpdWYyrC0UyqBYfOU62BYqJZIhqWKxGbDrjF5JBwBXCNiCSKx5/it/\
TWSZZj0bONkPS0VpaNTZY1V9yvZYU77a6STnA41aEcfsyI8f1ZxRcPaR2x4lw03zPuSh2lYqJZIhqW\
KxGbDQpOHbLr3GrZF1hURKxQJWcRCb6m80325Ye2ne69h7Wusul+\
V32g6DAvVmHe6TzOMdpSdttGkTfFpNVY9Og1BIREb1pjXgJPvSTPs5elfBtDJupWKVmoNJxJv5EmGW\
So3N+BDVaw2zBqRvJF0j1QhwxxAVs14I1ZeY0eSwZc1LB7JixnWPmJtUrG9eFxWFR+\
jSIYM2NygLcOezhT1Rri8QQ8j45hIcCNVlmHxGfJihrWPWJtUbLNtsQxrvx+zDBvKfUKKfu/\
rigzLMsDb38r7WJZh8Z31xQxrH7E2qdjmMMcyrM0p1TGKjHWZ4LisOIx1q78dX+\
sQw6yby7kBRQ06yzDr2YM3kntSsfOBqWXYcAj21h4pFbMMi9fexQxrH7E2qdhG7i3D2vex0EYzIUW/\
+2GRYVkG4Bp0lmHxieRihrWPWJtUbDMEW4bl11KRYfqZsKiPpU4Yh/H5k/\
XyWTHLsGEqOgxOOwnW34NtjphXFbNStDxiWYbFU/RihrWPWJtUbKOKlmFt5F6/\
PSkaqfTqB4lYXOXWIrknYo7JQ3aNRHtJmnZ2H3qXeDM+f7LuNbiNYY+RwZX7sWrDnkmRLK+\
x4ZMjb4qSIpZlWDxFL2ZY+4i1ScU2qji8RrqiYcMXOwkp+\
t02igzLMgDXx7IMizfuixnWPmJtUrHNrDi8RupgWPuze69h7fdjqaOTI5K4iM0nhs8Mdh+/\
eQ3zqmJWJNsYFo/\
kxQxrH7E2qdhePNqo4mXP7vX7Lohh7VMxSySsFE1LxcMwoP0jMa9hbaZ7r2FeA7yRbGPY8GwjdElfZ\
Jj3aCArkm0Mi0fyYoa1j1ibVGwvHm1Usf0jMa9hbaZ7r2HtG3S1SFgpmhYxr0hYNTb39Mn3HMb3nKy\
792O0YzaZYW1qrLpfeVN0HrHX+u+P/dOf//LPf/3zX//\
2n7839t8NjP1lQP4yYH6N0sph7NAoy5mW0yROsPqXI2WH6ul1wvf3bHSCdXzgdYK1K/\
dm1Pf3FDjhJF2tTLBU3FLl4SmZlQlW+ZRmguUE6/\
7b6wRvJlhaVJoJJ5EKOcHKHG9ZWVqU4gRHF7CcY01r1vR1G5XDvAsUlIPXCScRDDnBKgdHS80rB0cr\
DDnByhyrHBwtNa8cHGk/dIIj7S0neLvJD22JOeEFY21crLnf2sE57i6tyA6dM7/\
e2OOE4SWVFUGrlh1aMX/QtNEJ3NvwAidYac+9rtzoBO7JaYET+\
h1tfeAEbxfgXnJvdAL3vL3ACf0ORD9wgjftsYen/xtRMHVt\>\"", "//", "Uncompress"}]}], 
  ";"}]}], "Input",
 PageWidth->Infinity,
 InitializationCell->True,
 CellChangeTimes->{{3.976332924382065*^9, 3.976332945095834*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"36c13bc1-f1b5-4d30-af34-ec826b8d238e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Bipartite", " ", "topologies", " ", "contributing", " ", "to", " ", "log",
     " ", "A_", 
    RowBox[{"4", "^", 
     RowBox[{"{", 
      RowBox[{"(", "6", ")"}], "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "6"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "6"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "3"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "3"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "5"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "3"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "6"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5"}], "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "3"}], "}"}]}], "}"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"showlink", "/@", "gs"}]}]}]], "Input",
 CellChangeTimes->{{3.976332737277256*^9, 3.976332751350251*^9}, {
  3.976332962842379*^9, 3.9763329965999193`*^9}, {3.976351489671349*^9, 
  3.97635150111092*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"11208c54-a084-4b8f-a0e1-4076f5533a5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[1], 6 -> 
           GrayLevel[0], 2 -> GrayLevel[0], 4 -> GrayLevel[0]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {-0.866025403784439, 
           0.4999999999999993}}, {{-1.8369701987210297`*^-16, 
           1.}, {-0.8660254037844385, -0.5000000000000004}}, \
{{-1.8369701987210297`*^-16, 1.}, {
           6.123233995736766*^-17, -1.}}, {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999997}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.8660254037844386, 0.5000000000000003}}}, 
           0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["1", {-1.734723475976807*^-16, 1.031656050955414}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.866025403784439, 0.4999999999999993}, 
             0.02261146496815286]}, 
           InsetBox["2", {-0.8934403480953221, 0.48417197452229227}, 
            ImageScaled[{1.149519052838329, 0.875}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.02261146496815286]}, 
           InsetBox["3", {-0.8818534292621455, -0.5274149443108835}, 
            ImageScaled[{0.8749999999999998, 1.149519052838329}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["4", {5.898059818321144*^-17, -1.031656050955414}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844387, -0.4999999999999997}, 
             0.02261146496815286]}, 
           InsetBox["5", {0.8818534292621457, -0.5274149443108829}, 
            ImageScaled[{0.12499999999999944, 1.1495190528383286}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844386, 0.5000000000000003}, 
             0.02261146496815286]}, 
           InsetBox["6", {0.8934403480953217, 0.4841719745222933}, 
            ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {6, 2}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[1], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[0], 4 -> GrayLevel[0]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 
           1.}, {-0.8660254037844385, -0.5000000000000004}}, \
{{-1.8369701987210297`*^-16, 1.}, {
           6.123233995736766*^-17, -1.}}, {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999997}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.8660254037844386, 
           0.5000000000000003}}, {{-0.8660254037844385, -0.5000000000000004}, \
{-0.866025403784439, 0.4999999999999993}}}, 0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["1", {-0.008193188879997159, 1.0305773971761572}, 
            ImageScaled[{0.6941142838268901, -0.22444436971680126}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.02261146496815286]}, 
           InsetBox["2", {-0.8742185926644355, -0.5305773971761575}, 
            ImageScaled[{0.6941142838268906, 1.2244443697168013}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["3", {5.898059818321144*^-17, -1.031656050955414}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844387, -0.4999999999999997}, 
             0.02261146496815286]}, 
           InsetBox["4", {0.8818534292621457, -0.5274149443108829}, 
            ImageScaled[{0.12499999999999944, 1.1495190528383286}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844386, 0.5000000000000003}, 
             0.02261146496815286]}, 
           InsetBox["5", {0.8934403480953217, 0.4841719745222933}, 
            ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.866025403784439, 0.4999999999999993}, 
             0.02261146496815286]}, 
           InsetBox["6", {-0.866025403784439, 0.5316560509554132}, 
            ImageScaled[{0.4999999999999999, -0.25}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {5, 2}, {5, 6}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[1], 3 -> GrayLevel[0], 1 -> GrayLevel[1], 6 -> 
           GrayLevel[0], 2 -> GrayLevel[0], 4 -> GrayLevel[0]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 
           1.}, {-0.587785252292473, -0.8090169943749476}}, \
{{-1.8369701987210297`*^-16, 1.}, {
           0.5877852522924731, -0.8090169943749473}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.9510565162951535, 
           0.3090169943749475}}, {{-0.587785252292473, -0.8090169943749476}, \
{-0.9510565162951536, 0.3090169943749472}}, {{-0.9510565162951536, 
           0.3090169943749472}, {-0.7694208842938133, -0.2500000000000002}}}, 
           0.021812234931106983`]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.021812234931106983]}, 
           InsetBox["1", {-0.00943649179061546, 1.029042535432666}, 
            ImageScaled[{0.7317627457812103, -0.21329238722136534}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.587785252292473, -0.8090169943749476}, 
             0.021812234931106983]}, 
           InsetBox["2", {-0.587785252292473, -0.8395541232784973}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.5877852522924731, -0.8090169943749473}, 
             0.021812234931106983]}, 
           InsetBox["3", {0.5972217440830884, -0.8380595298076134}, 
            ImageScaled[{0.26823725421878963, 1.2132923872213652}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.9510565162951535, 0.3090169943749475}, 
             0.021812234931106983]}, 
           InsetBox["4", {0.9757615725375437, 0.2910677203580867}, 
            ImageScaled[{-0.10676274578121037, 0.940838939219355}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.9510565162951536, 0.3090169943749472}, 
             0.021812234931106983]}, 
           InsetBox["5", {-0.9604930080857689, 0.33805952980761333}, 
            ImageScaled[{0.7317627457812103, -0.21329238722136534}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.7694208842938133, -0.2500000000000002}, 
             0.021812234931106983]}, 
           InsetBox["6", {-0.759984392503198, -0.27904253543266627}, 
            ImageScaled[{0.26823725421878963, 1.2132923872213652}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {5, 2}, {6, 3}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[1], 3 -> GrayLevel[0], 1 -> GrayLevel[1], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[0], 4 -> GrayLevel[0]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 
           1.}, {-0.587785252292473, -0.8090169943749476}}, \
{{-1.8369701987210297`*^-16, 1.}, {
           0.5877852522924731, -0.8090169943749473}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.29389262614623646`, 
           0.09549150281252633}}, {{-0.587785252292473, -0.8090169943749476}, \
{-0.9510565162951536, 0.3090169943749472}}, {{
           0.5877852522924731, -0.8090169943749473}, {0.9510565162951535, 
           0.3090169943749475}}}, 0.021812234931106983`]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.021812234931106983]}, 
           InsetBox["1", {-1.734723475976807*^-16, 1.0305371289035496}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.587785252292473, -0.8090169943749476}, 
             0.021812234931106983]}, 
           InsetBox["2", {-0.587785252292473, -0.8395541232784973}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.5877852522924731, -0.8090169943749473}, 
             0.021812234931106983]}, 
           InsetBox["3", {0.5877852522924731, -0.8395541232784971}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.29389262614623646`, 0.09549150281252633}, 
             0.021812234931106983]}, 
           InsetBox["4", {0.30332911793685174, 0.06644896737986024}, 
            ImageScaled[{0.26823725421878963, 1.2132923872213652}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.9510565162951536, 0.3090169943749472}, 
             0.021812234931106983]}, 
           InsetBox["5", {-0.9604930080857689, 0.3380595298076133}, 
            ImageScaled[{0.7317627457812104, -0.21329238722136523}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.9510565162951535, 0.3090169943749475}, 
             0.021812234931106983]}, 
           InsetBox["6", {0.9604930080857688, 0.3380595298076136}, 
            ImageScaled[{0.2682372542187893, -0.21329238722136512}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {4, 2}, {4, 5}, {6, 3}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[1], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[0], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 
           1.}, {-0.587785252292473, -0.8090169943749476}}, \
{{-1.8369701987210297`*^-16, 1.}, {
           0.5877852522924731, -0.8090169943749473}}, {{-0.587785252292473, \
-0.8090169943749476}, {-0.9510565162951536, 0.3090169943749472}}, {{
           0.5877852522924731, -0.8090169943749473}, {0.9510565162951535, 
           0.3090169943749475}}, {{-0.9510565162951536, 
           0.3090169943749472}, {-0.7694208842938133, -0.2500000000000002}}}, 
           0.021812234931106983`]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.021812234931106983]}, 
           InsetBox["1", {-1.734723475976807*^-16, 1.0305371289035496}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.587785252292473, -0.8090169943749476}, 
             0.021812234931106983]}, 
           InsetBox["2", {-0.587785252292473, -0.8395541232784973}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.5877852522924731, -0.8090169943749473}, 
             0.021812234931106983]}, 
           InsetBox["3", {0.5877852522924731, -0.8395541232784971}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.9510565162951536, 0.3090169943749472}, 
             0.021812234931106983]}, 
           InsetBox["4", {-0.9604930080857689, 0.33805952980761333}, 
            ImageScaled[{0.7317627457812103, -0.21329238722136534}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.7694208842938133, -0.2500000000000002}, 
             0.021812234931106983]}, 
           InsetBox["5", {-0.759984392503198, -0.27904253543266627}, 
            ImageScaled[{0.26823725421878963, 1.2132923872213652}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.9510565162951535, 0.3090169943749475}, 
             0.021812234931106983]}, 
           InsetBox["6", {0.9604930080857688, 0.3380595298076136}, 
            ImageScaled[{0.2682372542187893, -0.21329238722136512}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {5, 2}, {6, 2}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[1], 3 -> GrayLevel[0], 1 -> GrayLevel[1], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[0], 4 -> GrayLevel[0]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 
           1.}, {-0.587785252292473, -0.8090169943749476}}, \
{{-1.8369701987210297`*^-16, 1.}, {
           0.5877852522924731, -0.8090169943749473}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.9510565162951535, 
           0.3090169943749475}}, {{-0.587785252292473, -0.8090169943749476}, \
{-0.9510565162951536, 
           0.3090169943749472}}, {{-0.587785252292473, -0.8090169943749476}, \
{-0.7694208842938133, -0.2500000000000002}}}, 0.021812234931106983`]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.021812234931106983]}, 
           InsetBox["1", {-0.00943649179061546, 1.029042535432666}, 
            ImageScaled[{0.7317627457812103, -0.21329238722136534}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.587785252292473, -0.8090169943749476}, 
             0.021812234931106983]}, 
           InsetBox["2", {-0.587785252292473, -0.8395541232784973}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.5877852522924731, -0.8090169943749473}, 
             0.021812234931106983]}, 
           InsetBox["3", {0.5972217440830884, -0.8380595298076134}, 
            ImageScaled[{0.26823725421878963, 1.2132923872213652}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.9510565162951535, 0.3090169943749475}, 
             0.021812234931106983]}, 
           InsetBox["4", {0.9757615725375437, 0.2910677203580867}, 
            ImageScaled[{-0.10676274578121037, 0.940838939219355}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.9510565162951536, 0.3090169943749472}, 
             0.021812234931106983]}, 
           InsetBox["5", {-0.9604930080857689, 0.3380595298076133}, 
            ImageScaled[{0.7317627457812104, -0.21329238722136523}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.7694208842938133, -0.2500000000000002}, 
             0.021812234931106983]}, 
           InsetBox["6", {-0.7788573760844285, -0.22095746456733412}, 
            ImageScaled[{0.7317627457812104, -0.21329238722136523}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {4, 5}, {4, 3}, {6, 5}, {6, 2}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[1], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {0.8660254037844386, 
           0.5000000000000003}}, {{-1.8369701987210297`*^-16, 
           1.}, {-0.866025403784439, 0.4999999999999993}}, {{
           0.8660254037844386, 0.5000000000000003}, {
           0.8660254037844387, -0.4999999999999997}}, {{-0.866025403784439, 
           0.4999999999999993}, {-0.8660254037844385, -0.5000000000000004}}, \
{{-0.8660254037844385, -0.5000000000000004}, {
           6.123233995736766*^-17, -1.}}, {{6.123233995736766*^-17, -1.}, {
           0.8660254037844387, -0.4999999999999997}}}, 
           0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["2", {-1.734723475976807*^-16, 1.031656050955414}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844386, 0.5000000000000003}, 
             0.02261146496815286]}, 
           InsetBox["1", {0.8934403480953217, 0.5158280254777073}, 
            ImageScaled[{-0.14951905283832934, 0.1250000000000006}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.866025403784439, 0.4999999999999993}, 
             0.02261146496815286]}, 
           InsetBox["3", {-0.8934403480953221, 0.5158280254777062}, 
            ImageScaled[{1.149519052838329, 0.12500000000000022}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.02261146496815286]}, 
           InsetBox["4", {-0.8934403480953217, -0.5158280254777075}, 
            ImageScaled[{1.149519052838329, 0.875}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["5", {5.898059818321144*^-17, -1.031656050955414}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.8660254037844387, -0.4999999999999997}, 
             0.02261146496815286]}, 
           InsetBox["6", {0.8934403480953219, -0.5158280254777067}, 
            ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 5, 4, 6}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {5, 2}, {5, 3}, {6, 4}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[1], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {-0.866025403784439, 
           0.4999999999999993}}, {{-1.8369701987210297`*^-16, 1.}, {
           6.123233995736766*^-17, -1.}}, {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999997}}, {{-0.866025403784439, 
           0.4999999999999993}, {-0.8660254037844385, -0.5000000000000004}}, \
{{6.123233995736766*^-17, -1.}, {-0.8660254037844385, -0.5000000000000004}}, \
{{0.8660254037844387, -0.4999999999999997}, {0.8660254037844386, 
           0.5000000000000003}}}, 0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["2", {0.008193188879996809, 1.0305773971761572}, 
            ImageScaled[{0.30588571617310933, -0.22444436971680126}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.866025403784439, 0.4999999999999993}, 
             0.02261146496815286]}, 
           InsetBox["1", {-0.8934403480953221, 0.5158280254777062}, 
            ImageScaled[{1.149519052838329, 0.12500000000000022}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["3", {0.01582802547770707, -1.027414944310883}, 
            ImageScaled[{0.12499999999999944, 1.1495190528383286}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844387, -0.4999999999999997}, 
             0.02261146496815286]}, 
           InsetBox["5", {0.8742185926644357, -0.5305773971761568}, 
            ImageScaled[{0.3058857161731099, 1.2244443697168013}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.02261146496815286]}, 
           InsetBox["4", {-0.8934403480953217, -0.5158280254777075}, 
            ImageScaled[{1.149519052838329, 0.875}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.8660254037844386, 0.5000000000000003}, 
             0.02261146496815286]}, 
           InsetBox["6", {0.8660254037844386, 0.5316560509554145}, 
            ImageScaled[{0.4999999999999999, -0.25}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 5, 4, 6}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {5, 2}, {5, 3}, {1, 6}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 2 -> 
           GrayLevel[1], 6 -> GrayLevel[0], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {-0.866025403784439, 
           0.4999999999999993}}, {{-1.8369701987210297`*^-16, 1.}, {
           6.123233995736766*^-17, -1.}}, {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999997}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.8660254037844386, 
           0.5000000000000003}}, {{-0.866025403784439, 
           0.4999999999999993}, {-0.8660254037844385, -0.5000000000000004}}, \
{{6.123233995736766*^-17, -1.}, {-0.8660254037844385, -0.5000000000000004}}}, 
           0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["2", {-1.734723475976807*^-16, 1.031656050955414}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.866025403784439, 0.4999999999999993}, 
             0.02261146496815286]}, 
           InsetBox["1", {-0.8934403480953221, 0.5158280254777062}, 
            ImageScaled[{1.149519052838329, 0.12500000000000022}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["3", {0.01582802547770707, -1.027414944310883}, 
            ImageScaled[{0.12499999999999944, 1.1495190528383286}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844387, -0.4999999999999997}, 
             0.02261146496815286]}, 
           InsetBox["5", {0.8818534292621457, -0.5274149443108829}, 
            ImageScaled[{0.12499999999999944, 1.1495190528383286}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.02261146496815286]}, 
           InsetBox["4", {-0.8934403480953217, -0.5158280254777075}, 
            ImageScaled[{1.149519052838329, 0.875}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844386, 0.5000000000000003}, 
             0.02261146496815286]}, 
           InsetBox["6", {0.8934403480953217, 0.4841719745222933}, 
            ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 5, 4, 6}, {
        Null, {{1, 2}, {1, 3}, {1, 4}, {5, 2}, {5, 3}, {6, 3}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[1], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {-0.866025403784439, 
           0.4999999999999993}}, {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999997}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.8660254037844386, 
           0.5000000000000003}}, {{-0.866025403784439, 
           0.4999999999999993}, {-0.8660254037844385, -0.5000000000000004}}, \
{{0.8660254037844387, -0.4999999999999997}, {-0.8660254037844385, \
-0.5000000000000004}}, {{0.8660254037844387, -0.4999999999999997}, {
           6.123233995736766*^-17, -1.}}}, 0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["2", {-1.734723475976807*^-16, 1.031656050955414}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.866025403784439, 0.4999999999999993}, 
             0.02261146496815286]}, 
           InsetBox["1", {-0.8934403480953221, 0.5158280254777062}, 
            ImageScaled[{1.149519052838329, 0.12500000000000022}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844387, -0.4999999999999997}, 
             0.02261146496815286]}, 
           InsetBox["3", {0.8966028009605959, -0.5081931888799968}, 
            ImageScaled[{-0.22444436971680126, 0.6941142838268906}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844386, 0.5000000000000003}, 
             0.02261146496815286]}, 
           InsetBox["5", {0.8934403480953217, 0.4841719745222933}, 
            ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.02261146496815286]}, 
           InsetBox["4", {-0.8884096120805987, -0.5223842082961605}, 
            ImageScaled[{1.0303300858899105, 1.030330085889911}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["6", {-0.027414944310883115, -1.015828025477707}, 
            ImageScaled[{1.149519052838329, 0.875}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {4, 2}, {4, 3}, {1, 5}, {4, 6}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 2 -> 
           GrayLevel[1], 6 -> GrayLevel[0], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {-0.866025403784439, 
           0.4999999999999993}}, {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844387, -0.4999999999999997}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.8660254037844386, 
           0.5000000000000003}}, {{-0.866025403784439, 0.4999999999999993}, {
           6.123233995736766*^-17, -1.}}, {{
           0.8660254037844387, -0.4999999999999997}, {
           6.123233995736766*^-17, -1.}}, {{
           6.123233995736766*^-17, -1.}, {-0.8660254037844385, \
-0.5000000000000004}}}, 0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["2", {-1.734723475976807*^-16, 1.031656050955414}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.866025403784439, 0.4999999999999993}, 
             0.02261146496815286]}, 
           InsetBox["1", {-0.8966028009605961, 0.5081931888799963}, 
            ImageScaled[{1.2244443697168013, 0.3058857161731095}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844387, -0.4999999999999997}, 
             0.02261146496815286]}, 
           InsetBox["3", {0.8966028009605959, -0.5081931888799968}, 
            ImageScaled[{-0.22444436971680126, 0.6941142838268906}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["4", {5.898059818321144*^-17, -1.031656050955414}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844386, 0.5000000000000003}, 
             0.02261146496815286]}, 
           InsetBox["5", {0.8934403480953217, 0.4841719745222933}, 
            ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.02261146496815286]}, 
           InsetBox["6", {-0.8934403480953217, -0.48417197452229344}, 
            ImageScaled[{1.149519052838329, 0.12500000000000022}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 4, 5, 6}, {
        Null, {{1, 2}, {3, 2}, {4, 2}, {1, 5}, {3, 5}, {4, 5}, {6, 2}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[1], 1 -> GrayLevel[0], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[1], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-0.2938926261462366, 
           0.09549150281252622}, {-1.8369701987210297`*^-16, 
           1.}}, {{-0.2938926261462366, 
           0.09549150281252622}, {-0.587785252292473, -0.8090169943749476}}, \
{{-1.8369701987210297`*^-16, 1.}, {
           0.5877852522924731, -0.8090169943749473}}, \
{{-1.8369701987210297`*^-16, 1.}, {-0.9510565162951536, 
           0.3090169943749472}}, {{-1.8369701987210297`*^-16, 1.}, {
           0.9510565162951535, 0.3090169943749475}}, {{
           0.5877852522924731, -0.8090169943749473}, {-0.587785252292473, \
-0.8090169943749476}}, {{-0.9510565162951536, 
           0.3090169943749472}, {-0.587785252292473, -0.8090169943749476}}}, 
           0.021812234931106983`]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-0.2938926261462366, 0.09549150281252622}, 
             0.021812234931106983]}, 
           InsetBox["2", {-0.32293516157890273, 0.1049279946031415}, 
            ImageScaled[{1.2132923872213652, 0.26823725421878925}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.021812234931106983]}, 
           InsetBox["1", {-1.734723475976807*^-16, 1.0305371289035496}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.5877852522924731, -0.8090169943749473}, 
             0.021812234931106983]}, 
           InsetBox["3", {0.6124903085348633, -0.8269662683918081}, 
            ImageScaled[{-0.10676274578121037, 0.940838939219355}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.9510565162951536, 0.3090169943749472}, 
             0.021812234931106983]}, 
           InsetBox["4", {-0.9800990517278197, 0.31845348616556246}, 
            ImageScaled[{1.2132923872213652, 0.26823725421878925}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.587785252292473, -0.8090169943749476}, 
             0.021812234931106983]}, 
           InsetBox["5", {-0.6057345263093338, -0.8337220506173377}, 
            ImageScaled[{0.940838939219355, 1.1067627457812104}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.9510565162951535, 0.3090169943749475}, 
             0.021812234931106983]}, 
           InsetBox["6", {0.9757615725375437, 0.2910677203580867}, 
            ImageScaled[{-0.10676274578121037, 0.940838939219355}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 4, 5, 6}, {
        Null, {{1, 2}, {3, 2}, {4, 2}, {1, 5}, {3, 5}, {4, 5}, {1, 6}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[1], 1 -> GrayLevel[0], 2 -> 
           GrayLevel[1], 6 -> GrayLevel[0], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {-0.9510565162951536, 
           0.3090169943749472}}, {{-1.8369701987210297`*^-16, 1.}, {
           0.5877852522924731, -0.8090169943749473}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.9510565162951535, 
           0.3090169943749475}}, {{-0.9510565162951536, 
           0.3090169943749472}, {-0.587785252292473, -0.8090169943749476}}, \
{{-0.9510565162951536, 
           0.3090169943749472}, {-0.18163563200134025`, \
-0.2500000000000001}}, {{-0.587785252292473, -0.8090169943749476}, {
           0.5877852522924731, -0.8090169943749473}}, \
{{-0.18163563200134025`, -0.2500000000000001}, {
           0.5877852522924731, -0.8090169943749473}}}, 
           0.021812234931106983`]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.021812234931106983]}, 
           InsetBox["2", {-1.734723475976807*^-16, 1.0305371289035496}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.9510565162951536, 0.3090169943749472}, 
             0.021812234931106983]}, 
           InsetBox["1", {-0.9800990517278197, 0.31845348616556246}, 
            ImageScaled[{1.2132923872213652, 0.26823725421878925}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.587785252292473, -0.8090169943749476}, 
             0.021812234931106983]}, 
           InsetBox["3", {-0.6057345263093338, -0.8337220506173377}, 
            ImageScaled[{0.940838939219355, 1.1067627457812104}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.18163563200134025`, -0.2500000000000001}, 
             0.021812234931106983]}, 
           InsetBox["4", {-0.16368635798447947, -0.22529494375760994}, 
            ImageScaled[{0.05916106078064487, -0.10676274578121037}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.5877852522924731, -0.8090169943749473}, 
             0.021812234931106983]}, 
           InsetBox["5", {0.6124903085348633, -0.8269662683918081}, 
            ImageScaled[{-0.10676274578121037, 0.940838939219355}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.9510565162951535, 0.3090169943749475}, 
             0.021812234931106983]}, 
           InsetBox["6", {0.9757615725375437, 0.2910677203580867}, 
            ImageScaled[{-0.10676274578121037, 0.940838939219355}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 6, 3, 4, 5}, {
        Null, {{1, 2}, {1, 3}, {4, 2}, {4, 3}, {5, 2}, {5, 3}, {6, 2}, {6, 
         3}}}, {GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[1], 3 -> GrayLevel[1], 1 -> GrayLevel[0], 2 -> 
           GrayLevel[1], 6 -> GrayLevel[0], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {1., 
           1.2246467991473532`*^-16}}, {{-1.8369701987210297`*^-16, 
           1.}, {-1., -2.4492935982947064`*^-16}}, {{1., 
           1.2246467991473532`*^-16}, {0., -6.123233995736766*^-17}}, {{1., 
           1.2246467991473532`*^-16}, {6.123233995736766*^-17, -1.}}, {{1., 
           1.2246467991473532`*^-16}, {
           0., -6.123233995736766*^-17}}, {{-1., -2.4492935982947064`*^-16}, {
           0., -6.123233995736766*^-17}}, {{-1., -2.4492935982947064`*^-16}, {
           6.123233995736766*^-17, -1.}}, {{-1., -2.4492935982947064`*^-16}, {
           0., -6.123233995736766*^-17}}}, 0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["2", {-1.734723475976807*^-16, 1.031656050955414}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1., 1.2246467991473532`*^-16}, 0.02261146496815286]}, 
           InsetBox["1", {1.031656050955414, 1.1449174941446927*^-16}, 
            ImageScaled[{-0.25, 0.5000000000000002}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-1., -2.4492935982947064`*^-16}, 0.02261146496815286]}, 
           InsetBox["6", {-1.031656050955414, -2.42861286636753*^-16}, 
            ImageScaled[{1.25, 0.49999999999999983}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0., -6.123233995736766*^-17}, 0.02261146496815286]}, 
           InsetBox["3", {-3.469446951953614*^-18, 0.03165605095541394}, 
            ImageScaled[{0.4999999999999999, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["4", {5.898059818321144*^-17, -1.031656050955414}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0., -6.123233995736766*^-17}, 0.02261146496815286]}, 
           InsetBox["5", {-3.469446951953614*^-18, 0.03165605095541394}, 
            ImageScaled[{0.4999999999999999, -0.25}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {4, 3}, {4, 5}, {6, 5}, {6, 2}, {4, 2}}}, {
        GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[1], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {-0.866025403784439, 
           0.4999999999999993}}, {{-1.8369701987210297`*^-16, 1.}, {
           0.8660254037844386, 0.5000000000000003}}, {{-0.866025403784439, 
           0.4999999999999993}, {
           0.8660254037844387, -0.4999999999999997}}, {{-0.866025403784439, 
           0.4999999999999993}, {-0.8660254037844385, -0.5000000000000004}}, \
{{0.8660254037844386, 0.5000000000000003}, {
           0.8660254037844387, -0.4999999999999997}}, {{
           0.8660254037844387, -0.4999999999999997}, {
           6.123233995736766*^-17, -1.}}, {{
           6.123233995736766*^-17, -1.}, {-0.8660254037844385, \
-0.5000000000000004}}}, 0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["2", {-1.734723475976807*^-16, 1.031656050955414}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-0.866025403784439, 0.4999999999999993}, 
             0.02261146496815286]}, 
           InsetBox["1", {-0.8934403480953221, 0.5158280254777062}, 
            ImageScaled[{1.149519052838329, 0.12500000000000022}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{0.8660254037844386, 0.5000000000000003}, 
             0.02261146496815286]}, 
           InsetBox["3", {0.8934403480953217, 0.5158280254777073}, 
            ImageScaled[{-0.14951905283832934, 0.1250000000000006}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0.8660254037844387, -0.4999999999999997}, 
             0.02261146496815286]}, 
           InsetBox["4", {0.8934403480953219, -0.5158280254777067}, 
            ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["5", {5.898059818321144*^-17, -1.031656050955414}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
             0.02261146496815286]}, 
           InsetBox["6", {-0.8934403480953217, -0.5158280254777075}, 
            ImageScaled[{1.149519052838329, 0.875}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {4, 3}, {4, 5}, {6, 5}, {6, 2}, {4, 2}, {1, 
         5}}}, {GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[1], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {1., 
           1.2246467991473532`*^-16}}, {{-1.8369701987210297`*^-16, 
           1.}, {-9.184850993605148*^-17, 
           0.5999871399176955}}, {{-1.8369701987210297`*^-16, 
           1.}, {-1., -2.4492935982947064`*^-16}}, {{1., 
           1.2246467991473532`*^-16}, {0., 0.19999571330589846`}}, {{1., 
           1.2246467991473532`*^-16}, {
           6.123233995736766*^-17, -1.}}, {{-9.184850993605148*^-17, 
           0.5999871399176955}, {0., 0.19999571330589846`}}, {{0., 
           0.19999571330589846`}, {-1., -2.4492935982947064`*^-16}}, {{-1., \
-2.4492935982947064`*^-16}, {6.123233995736766*^-17, -1.}}}, 
           0.02261146496815286]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
           InsetBox["2", {-1.734723475976807*^-16, 1.031656050955414}, 
            ImageScaled[{0.49999999999999967, -0.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1., 1.2246467991473532`*^-16}, 0.02261146496815286]}, 
           InsetBox["1", {1.031656050955414, 1.1449174941446927*^-16}, 
            ImageScaled[{-0.25, 0.5000000000000002}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-9.184850993605148*^-17, 0.5999871399176955}, 
             0.02261146496815286]}, 
           InsetBox["3", {-0.03165605095541409, 0.5999871399176955}, 
            ImageScaled[{1.25, 0.49999999999999983}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0., 0.19999571330589846`}, 0.02261146496815286]}, 
           InsetBox["4", {-3.469446951953614*^-18, 0.16833966235048448}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{-1., -2.4492935982947064`*^-16}, 0.02261146496815286]}, 
           InsetBox["5", {-1.031656050955414, -2.42861286636753*^-16}, 
            ImageScaled[{1.25, 0.49999999999999983}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
           InsetBox["6", {5.898059818321144*^-17, -1.031656050955414}, 
            ImageScaled[{0.5000000000000002, 1.25}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{2, 1, 3, 4, 5, 6}, {
        Null, {{1, 2}, {1, 3}, {4, 3}, {4, 5}, {6, 5}, {6, 2}, {4, 2}, {1, 
         5}, {6, 3}}}, {
        GraphLayout -> "BipartiteEmbedding", VertexLabels -> {"Name"}, 
         VertexStyle -> {
          5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 6 -> 
           GrayLevel[1], 2 -> GrayLevel[1], 4 -> GrayLevel[1]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0., -0.35901699437494755`}, {
           1.0770509831248427`, -0.35901699437494755`}}, {{
           0., -0.35901699437494755`}, {1.0770509831248427`, 0.}}, {{
           0., -0.35901699437494755`}, {1.0770509831248427`, 
           0.35901699437494755`}}, {{
           1.0770509831248427`, -0.35901699437494755`}, {0., 0.}}, {{
           1.0770509831248427`, -0.35901699437494755`}, {0., 
           0.35901699437494755`}}, {{1.0770509831248427`, 0.}, {0., 0.}}, {{
           1.0770509831248427`, 0.}, {0., 0.35901699437494755`}}, {{0., 0.}, {
           1.0770509831248427`, 0.35901699437494755`}}, {{1.0770509831248427`,
            0.35901699437494755`}, {0., 0.35901699437494755`}}}, 
           0.014654997652510743`]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[1], 
            DiskBox[{0., -0.35901699437494755`}, 0.014654997652510743]}, 
           InsetBox["2", 
            Offset[{-6, 0}, {-0.014654997652510743, -0.35901699437494755}], 
            ImageScaled[{1, 0.5}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1.0770509831248427`, -0.35901699437494755`}, 
             0.014654997652510743]}, 
           InsetBox["1", 
            Offset[{6, 0}, {1.0917059807773535, -0.35901699437494755}], 
            ImageScaled[{0, 0.5}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1.0770509831248427`, 0.}, 0.014654997652510743]}, 
           InsetBox["3", Offset[{6, 0}, {1.0917059807773535, 0.}], 
            ImageScaled[{0, 0.5}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], DiskBox[{0., 0.}, 0.014654997652510743]}, 
           InsetBox["4", Offset[{-6, 0}, {-0.014654997652510743, 0.}], 
            ImageScaled[{1, 0.5}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], 
            DiskBox[{1.0770509831248427`, 0.35901699437494755`}, 
             0.014654997652510743]}, 
           InsetBox["5", 
            Offset[{6, 0}, {1.0917059807773535, 0.35901699437494755}], 
            ImageScaled[{0, 0.5}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[1], 
            DiskBox[{0., 0.35901699437494755`}, 0.014654997652510743]}, 
           InsetBox["6", 
            Offset[{-6, 0}, {-0.014654997652510743, 0.35901699437494755}], 
            ImageScaled[{1, 0.5}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{3.97633296576734*^9, 3.97633300064206*^9, 
  3.976346811467888*^9, 3.976350693549437*^9, 3.976351503360901*^9, 
  3.976408872951128*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"174d0958-2950-a74f-811a-cb93551e6243"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"log6g", ";"}], 
  RowBox[{"(*", 
   RowBox[{"log", " ", "A_", 
    RowBox[{"4", "^", 
     RowBox[{"{", 
      RowBox[{"(", "6", ")"}], "}"}]}], " ", "as", " ", "summing", " ", 
    "over", " ", "bipartite", " ", "graphs"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CountsBy", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"log6g", ",", "_g", ",", "Infinity"}], "]"}], "//", 
     "DeleteDuplicates"}], ",", 
    RowBox[{
     RowBox[{"CanonicalGraph", "[", 
      RowBox[{"showlink", "[", "#", "]"}], "]"}], "&"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"number", " ", "of", " ", "labled", " ", "topologies"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.976333005609262*^9, 3.976333121243283*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"859c4145-9c62-45ff-abb1-321d8f859635"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 2, 3, 4, 5, 10}, {{6}, {6}, {6}, {6}, {6}, {1}, {2}, {
             3}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 0.}, {0.5773502691896258, 0.}, {
          1.1547005383792517`, 0.}, {1.7320508075688774`, 0.}, {
          2.3094010767585034`, 0.}, {1.1547005383792517`, 
          0.5773502691896258}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 6}, {2, 6}, {3, 6}, {4, 6}, {5, 6}}, 
             0.025073402783100912`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.025073402783100912], 
            DiskBox[2, 0.025073402783100912], 
            DiskBox[3, 0.025073402783100912], 
            DiskBox[4, 0.025073402783100912], 
            DiskBox[5, 0.025073402783100912], 
            DiskBox[6, 0.025073402783100912]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "12"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 2, 3, 4, 6, 10}, {{5}, {6}, {6}, {6}, {1}, {6}, {2}, {
             3}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 0.8164965809277261}, {0., 0.}, {
          0.8164965809277261, 0.}, {1.6329931618554523`, 0.}, {
          0.4082482904638631, 1.6329931618554523`}, {0.8164965809277261, 
          0.8164965809277261}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 5}, {2, 6}, {3, 6}, {4, 6}, {5, 6}}, 
             0.019562323618881772`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.019562323618881772], 
            DiskBox[2, 0.019562323618881772], 
            DiskBox[3, 0.019562323618881772], 
            DiskBox[4, 0.019562323618881772], 
            DiskBox[5, 0.019562323618881772], 
            DiskBox[6, 0.019562323618881772]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "240"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 2, 3, 5, 7, 10}, {{4}, {6}, {6}, {1}, {5}, {4}, {6}, {
             2}, {3}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 0.}, {0.8687444855261388, 0.}, {
          1.7374889710522776`, 0.}, {0., 0.8687444855261388}, {
          0.6515583641446041, 1.7374889710522776`}, {1.3031167282892082`, 
          0.8687444855261388}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 4}, {2, 6}, {3, 6}, {4, 5}, {5, 6}}, 
             0.02044525157230459]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.02044525157230459], DiskBox[2, 0.02044525157230459], 
            DiskBox[3, 0.02044525157230459], DiskBox[4, 0.02044525157230459], 
            DiskBox[5, 0.02044525157230459], 
            DiskBox[6, 0.02044525157230459]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "720"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 2, 3, 4, 7, 10}, {{5}, {5}, {6}, {6}, {1}, {2}, {6}, {
             3}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 0.8164965809277261}, {0.8164965809277261, 
          0.8164965809277261}, {1.2247448713915892`, 0.}, {2.041241452319315, 
          0.}, {0.8164965809277261, 1.6329931618554523`}, {
          1.6329931618554523`, 0.8164965809277261}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 5}, {2, 5}, {3, 6}, {4, 6}, {5, 6}}, 
             0.022945218072026957`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.022945218072026957], 
            DiskBox[2, 0.022945218072026957], 
            DiskBox[3, 0.022945218072026957], 
            DiskBox[4, 0.022945218072026957], 
            DiskBox[5, 0.022945218072026957], 
            DiskBox[6, 0.022945218072026957]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "180"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 2, 3, 5, 7, 10}, {{4}, {5}, {6}, {1}, {6}, {2}, {6}, {
             3}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0.8451542547285166, 0.}, {1.6903085094570331`, 
          0.}, {0., 0.8451542547285166}, {0.8451542547285166, 
          0.8451542547285166}, {1.6903085094570331`, 0.8451542547285166}, {
          0.8451542547285166, 1.6903085094570331`}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 4}, {2, 5}, {3, 6}, {4, 6}, {5, 6}}, 
             0.020048089109387213`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.020048089109387213], 
            DiskBox[2, 0.020048089109387213], 
            DiskBox[3, 0.020048089109387213], 
            DiskBox[4, 0.020048089109387213], 
            DiskBox[5, 0.020048089109387213], 
            DiskBox[6, 0.020048089109387213]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "720"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 2, 4, 6, 8, 10}, {{5}, {6}, {4}, {5}, {3}, {6}, {1}, {
             3}, {2}, {4}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{5., 0.}, {0., 8.572527594031472*^-16}, {3., 
          4.898587196589413*^-16}, {2., 6.123233995736766*^-16}, {4., 
          2.4492935982947064`*^-16}, {1., 7.347880794884119*^-16}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 6}}, 
             0.043048128342245986`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.043048128342245986], 
            DiskBox[2, 0.043048128342245986], 
            DiskBox[3, 0.043048128342245986], 
            DiskBox[4, 0.043048128342245986], 
            DiskBox[5, 0.043048128342245986], 
            DiskBox[6, 0.043048128342245986]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "720"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 2, 4, 6, 8, 12}, {{6}, {6}, {4}, {5}, {3}, {6}, {3}, {
             6}, {1}, {2}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 0.}, {0.00018964581128777525`, 
          1.374760423305319}, {2.481881932372601, 0.6872886743422811}, {
          1.7386930930809479`, 1.1626913140838209`}, {1.7383122532605517`, 
          0.2119687742544611}, {0.7920727401755002, 0.6877574672252653}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 6}, {2, 6}, {3, 4}, {3, 5}, {4, 6}, {5, 6}}, 
             0.026404981302025954`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.026404981302025954], 
            DiskBox[2, 0.026404981302025954], 
            DiskBox[3, 0.026404981302025954], 
            DiskBox[4, 0.026404981302025954], 
            DiskBox[5, 0.026404981302025954], 
            DiskBox[6, 0.026404981302025954]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "360"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 2, 4, 6, 9, 12}, {{5}, {6}, {5}, {6}, {5}, {6}, {1}, {
             3}, {4}, {2}, {3}, {4}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 0.4579974124044466}, {3.7951662362791363`, 
          0.45793649835188643`}, {1.8987683805291427`, 0.}, {
          1.898548753913924, 0.9159537343572336}, {1.0217108902515712`, 
          0.4578700119984736}, {2.776614580795167, 0.4581163311485348}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 5}, {4, 6}}, 
             0.0356827095559305]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.0356827095559305], DiskBox[2, 0.0356827095559305], 
            DiskBox[3, 0.0356827095559305], DiskBox[4, 0.0356827095559305], 
            DiskBox[5, 0.0356827095559305], DiskBox[6, 0.0356827095559305]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "360"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 2, 4, 6, 9, 12}, {{5}, {6}, {4}, {5}, {3}, {6}, {1}, {
             3}, {6}, {2}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{2.929083990236564, 1.457929948197276}, {0., 
          1.459999544120214}, {1.8953064229881083`, 0.}, {1.029264318563529, 
          0.0007031507126600278}, {2.030313940043164, 0.9483658304979403}, {
          0.8999389487764687, 0.9491734097035782}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 6}, {5, 6}}, 
             0.029728793168988715`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.029728793168988715], 
            DiskBox[2, 0.029728793168988715], 
            DiskBox[3, 0.029728793168988715], 
            DiskBox[4, 0.029728793168988715], 
            DiskBox[5, 0.029728793168988715], 
            DiskBox[6, 0.029728793168988715]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "720"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 3, 5, 7, 9, 12}, {{5}, {3}, {4}, {2}, {6}, {2}, {6}, {
             1}, {6}, {3}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 0.49000737472798556`}, {3.7932308239804913`,
           0.49008702838816504`}, {3.0661177289200525`, 0.9798354761047621}, {
          3.0664398609460566`, 0.}, {0.9821941660469455, 
          0.48985196582878904`}, {2.1693526077739707`, 
          0.4897948735125522}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 6}, {5, 6}}, 
             0.03567006174420838]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.03567006174420838], DiskBox[2, 0.03567006174420838], 
            DiskBox[3, 0.03567006174420838], DiskBox[4, 0.03567006174420838], 
            DiskBox[5, 0.03567006174420838], 
            DiskBox[6, 0.03567006174420838]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "720"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 2, 4, 6, 8, 10, 12}, {{2}, {3}, {1}, {4}, {1}, {5}, {2}, {
             6}, {3}, {6}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{-0.8660254037844389, 0.5000000000000008}, {
          1.8369701987210297`*^-16, 
          1.}, {-0.8660254037844384, -0.49999999999999933`}, {
          0.8660254037844386, 0.4999999999999993}, {
          3.8285686989269494`*^-16, -1.}, {
          0.8660254037844389, -0.5000000000000012}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 6}}, 
             0.02261146496815286]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
            DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
            DiskBox[5, 0.02261146496815286], 
            DiskBox[6, 0.02261146496815286]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "120"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 3, 5, 7, 10, 14}, {{6}, {5}, {6}, {5}, {6}, {5}, {6}, {
             2}, {3}, {4}, {1}, {2}, {3}, {4}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 0.779330005510411}, {1.9533264800948886`, 
          0.}, {1.914433634165845, 0.7799738215822455}, {1.9522222017591981`, 
          1.558882077106782}, {2.6095330114233004`, 0.7798508587475714}, {
          1.1386118955714712`, 0.7792274827816168}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 6}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 5}, {4, 6}},
              0.02737233196075034]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.02737233196075034], DiskBox[2, 0.02737233196075034], 
            DiskBox[3, 0.02737233196075034], DiskBox[4, 0.02737233196075034], 
            DiskBox[5, 0.02737233196075034], 
            DiskBox[6, 0.02737233196075034]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "240"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 1, 3, 5, 8, 11, 14}, {{6}, {4}, {5}, {4}, {5}, {2}, {3}, {
             6}, {2}, {3}, {6}, {1}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{2.8282168851400016`, 0.5290206278397747}, {
          0.0006120703265902749, 1.0582744251434884`}, {0., 0.}, {
          0.7137678967107696, 0.8392116002546219}, {0.7132637679927181, 
          0.21994778207315152`}, {1.7287073696929203`, 
          0.5291163294703328}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 6}, {2, 4}, {2, 5}, {3, 4}, {3, 5}, {4, 6}, {5, 6}},
              0.02899481148519191]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.02899481148519191], DiskBox[2, 0.02899481148519191], 
            DiskBox[3, 0.02899481148519191], DiskBox[4, 0.02899481148519191], 
            DiskBox[5, 0.02899481148519191], 
            DiskBox[6, 0.02899481148519191]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "360"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 2, 4, 6, 8, 11, 14}, {{3}, {5}, {4}, {5}, {1}, {6}, {2}, {
             6}, {1}, {2}, {6}, {3}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0.00046445666817418463`, 0.02074881292951042}, {
          2.1044910092748097`, 0.021085465162954176`}, {0., 
          0.9324105865012055}, {2.1039681193322712`, 0.9327138007904319}, {
          1.05159870935442, 0.}, {1.0511308786947593`, 0.953542141690918}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 3}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, {4, 6}, {5, 6}},
              0.023453691180164715`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.023453691180164715], 
            DiskBox[2, 0.023453691180164715], 
            DiskBox[3, 0.023453691180164715], 
            DiskBox[4, 0.023453691180164715], 
            DiskBox[5, 0.023453691180164715], 
            DiskBox[6, 0.023453691180164715]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "360"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 2, 4, 6, 8, 12, 16}, {{5}, {6}, {5}, {6}, {5}, {6}, {5}, {
             6}, {1}, {2}, {3}, {4}, {1}, {2}, {3}, {4}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 1.2243943808487727`}, {
          0.0029019339491401785`, 0.0003483525506824403}, {
          1.5114744014001853`, 1.2242274076704642`}, {1.5082030855655535`, 
          0.}, {0.7559714940942429, 0.8520177942978655}, {0.7552889274804927, 
          0.376381178806639}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 5}, {1, 6}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 
             5}, {4, 6}}, 0.018520305972713313`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.018520305972713313], 
            DiskBox[2, 0.018520305972713313], 
            DiskBox[3, 0.018520305972713313], 
            DiskBox[4, 0.018520305972713313], 
            DiskBox[5, 0.018520305972713313], 
            DiskBox[6, 0.018520305972713313]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "30"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 2, 4, 7, 10, 13, 16}, {{4}, {5}, {3}, {6}, {2}, {4}, {5}, {
             1}, {3}, {6}, {1}, {3}, {6}, {2}, {4}, {5}}}, Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0., 0.3919768952207705}, {2.6612660993975585`, 
          0.39245973619880986`}, {1.7517646396576585`, 
          2.3462973891552608`*^-6}, {0.9091083239296675, 0.}, {
          0.9084910784654399, 0.7859233295751736}, {1.750782760306231, 
          0.7858888806887352}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 4}, {3, 5}, {4, 
             6}, {5, 6}}, 0.02776007138752895]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.02776007138752895], DiskBox[2, 0.02776007138752895], 
            DiskBox[3, 0.02776007138752895], DiskBox[4, 0.02776007138752895], 
            DiskBox[5, 0.02776007138752895], 
            DiskBox[6, 0.02776007138752895]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "180"}], ",", 
   RowBox[{
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4, 5, 6}, {Null, 
          SparseArray[
          Automatic, {6, 6}, 0, {
           1, {{0, 3, 6, 9, 12, 15, 18}, {{3}, {4}, {5}, {3}, {4}, {5}, {1}, {
             2}, {6}, {1}, {2}, {6}, {1}, {2}, {6}, {3}, {4}, {5}}}, 
            Pattern}]}]]}, 
       TagBox[
        GraphicsGroupBox[
         GraphicsComplexBox[{{0.7838865497975844, 0.7305948539476249}, {
          0.6766515978658769, 0.}, {0.0013338785384966467`, 
          1.0711569032415549`}, {1.5362714341317965`, 0.7293164161893542}, {
          0., 0.39203047432578986`}, {0.6792317594364689, 
          1.462177416117535}}, {
           {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
            ArrowBox[{{1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 5}, {3, 
             6}, {4, 6}, {5, 6}}, 0.018734289183135328`]}, 
           {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
            DiskBox[1, 0.018734289183135328], 
            DiskBox[2, 0.018734289183135328], 
            DiskBox[3, 0.018734289183135328], 
            DiskBox[4, 0.018734289183135328], 
            DiskBox[5, 0.018734289183135328], 
            DiskBox[6, 0.018734289183135328]}}]],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None], "\[Rule]", "20"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.976333007521554*^9, 3.976333046510991*^9, 
  3.976333124157757*^9, 3.97634681390423*^9, 3.976350695590678*^9, 
  3.976408878261692*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"e7454828-ae66-e548-95b7-64aea3dc9f3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Result", " ", "of", " ", "each", " ", "topology"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"resultLog6bp", "=", 
     RowBox[{"Uncompress", "[", 
      RowBox[{"Import", "[", "\"\<clog4.m\>\"", "]"}], "]"}]}], ";"}], "//", 
   "AbsoluteTiming"}]}]], "Input",
 CellChangeTimes->{{3.976333181802168*^9, 3.9763332217450647`*^9}, {
  3.976333299918232*^9, 3.976333303128997*^9}, {3.976344962034979*^9, 
  3.9763449871798573`*^9}, {3.976345088590781*^9, 3.976345089135305*^9}, {
  3.9764088946830463`*^9, 3.976408912013216*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"db2938c2-e243-44f8-ae15-248840489c8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"62.2218812`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.976333303736516*^9, 3.976333647098715*^9, 
  3.976346813975396*^9, 3.97635069572053*^9, 3.976408913593075*^9, 
  3.9764089922666664`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"68d46d8f-d023-1149-b105-1cf897a73a34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gs", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", 
  "showlink"}], "\[IndentingNewLine]", 
 RowBox[{"resultLog6bp", "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.976351047621485*^9, 3.9763510530554647`*^9}, {
  3.976351087327559*^9, 3.976351215211419*^9}, {3.9763516783412857`*^9, 
  3.976351682674098*^9}, {3.976351988116219*^9, 3.976351989143937*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"95aa753b-d582-4f86-957e-312aa4e25882"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6}, {
      Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}}}, {
      GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
       VertexStyle -> {
        5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[1], 6 -> 
         GrayLevel[0], 2 -> GrayLevel[0], 4 -> GrayLevel[0]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {-0.866025403784439, 
         0.4999999999999993}}, {{-1.8369701987210297`*^-16, 
         1.}, {-0.8660254037844385, -0.5000000000000004}}, \
{{-1.8369701987210297`*^-16, 1.}, {
         6.123233995736766*^-17, -1.}}, {{-1.8369701987210297`*^-16, 1.}, {
         0.8660254037844387, -0.4999999999999997}}, \
{{-1.8369701987210297`*^-16, 1.}, {0.8660254037844386, 0.5000000000000003}}}, 
         0.02261146496815286]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {GrayLevel[1], 
          DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
         InsetBox["1", {-1.734723475976807*^-16, 1.031656050955414}, 
          ImageScaled[{0.49999999999999967, -0.25}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{-0.866025403784439, 0.4999999999999993}, 
           0.02261146496815286]}, 
         InsetBox["2", {-0.8934403480953221, 0.48417197452229227}, 
          ImageScaled[{1.149519052838329, 0.875}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
           0.02261146496815286]}, 
         InsetBox["3", {-0.8818534292621455, -0.5274149443108835}, 
          ImageScaled[{0.8749999999999998, 1.149519052838329}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
         InsetBox["4", {5.898059818321144*^-17, -1.031656050955414}, 
          ImageScaled[{0.5000000000000002, 1.25}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{0.8660254037844387, -0.4999999999999997}, 
           0.02261146496815286]}, 
         InsetBox["5", {0.8818534292621457, -0.5274149443108829}, 
          ImageScaled[{0.12499999999999944, 1.1495190528383286}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{0.8660254037844386, 0.5000000000000003}, 
           0.02261146496815286]}, 
         InsetBox["6", {0.8934403480953217, 0.4841719745222933}, ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9764089928293667`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f69a7923-bf0e-9e46-81de-abaf518dddb7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"32", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], "2"], " ", 
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], "2"]}], 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "7"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "8"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "9"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "10"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "7"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "8"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "9"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "10"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "5"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "7"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "8"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "9"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "10"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.9764089941754017`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"5f46947e-2ff4-a64e-a5b4-c4d70ace52f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gs", "[", 
   RowBox[{"[", "7", "]"}], "]"}], "//", 
  "showlink"}], "\[IndentingNewLine]", 
 RowBox[{"resultLog6bp", "[", 
  RowBox[{"[", "7", "]"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.976351691611939*^9, {3.976351991363497*^9, 3.976351997718802*^9}, 
   3.9764090104423065`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"f49528e7-7bf3-4868-8909-faff7ccb17d4"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{2, 1, 3, 4, 5, 6}, {
      Null, {{1, 2}, {1, 3}, {4, 5}, {4, 3}, {6, 5}, {6, 2}}}, {
      GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}, 
       VertexStyle -> {
        5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 6 -> 
         GrayLevel[1], 2 -> GrayLevel[1], 4 -> GrayLevel[1]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[{{{-1.8369701987210297`*^-16, 1.}, {0.8660254037844386, 
         0.5000000000000003}}, {{-1.8369701987210297`*^-16, 
         1.}, {-0.866025403784439, 0.4999999999999993}}, {{0.8660254037844386,
          0.5000000000000003}, {
         0.8660254037844387, -0.4999999999999997}}, {{-0.866025403784439, 
         0.4999999999999993}, {-0.8660254037844385, -0.5000000000000004}}, \
{{-0.8660254037844385, -0.5000000000000004}, {
         6.123233995736766*^-17, -1.}}, {{6.123233995736766*^-17, -1.}, {
         0.8660254037844387, -0.4999999999999997}}}, 0.02261146496815286]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {GrayLevel[1], 
          DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286]}, 
         InsetBox["2", {-1.734723475976807*^-16, 1.031656050955414}, 
          ImageScaled[{0.49999999999999967, -0.25}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{0.8660254037844386, 0.5000000000000003}, 
           0.02261146496815286]}, 
         InsetBox["1", {0.8934403480953217, 0.5158280254777073}, ImageScaled[{-0.14951905283832934, 0.1250000000000006}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{-0.866025403784439, 0.4999999999999993}, 
           0.02261146496815286]}, 
         InsetBox["3", {-0.8934403480953221, 0.5158280254777062}, 
          ImageScaled[{1.149519052838329, 0.12500000000000022}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
           0.02261146496815286]}, 
         InsetBox["4", {-0.8934403480953217, -0.5158280254777075}, 
          ImageScaled[{1.149519052838329, 0.875}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], 
          DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286]}, 
         InsetBox["5", {5.898059818321144*^-17, -1.031656050955414}, 
          ImageScaled[{0.5000000000000002, 1.25}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[1], 
          DiskBox[{0.8660254037844387, -0.4999999999999997}, 
           0.02261146496815286]}, 
         InsetBox["6", {0.8934403480953219, -0.5158280254777067}, 
          ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.976408994215843*^9, 3.9764090110076733`*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"16629214-720c-9742-823d-ba2972cd10f5"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "7"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "5"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "7"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "6"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "7"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "5"], " ", 
    SubscriptBox["\[Epsilon]", "6"], " ", 
    SubscriptBox["\[Epsilon]", "7"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "5"], " ", 
    SubscriptBox["\[Epsilon]", "6"], " ", 
    SubscriptBox["\[Epsilon]", "7"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "7"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "6"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "8"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "2"]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "8"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "8"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SubscriptBox["\[Epsilon]", "5"], " ", 
    SubscriptBox["\[Epsilon]", "7"], " ", 
    SubscriptBox["\[Epsilon]", "8"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "6"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "8"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "5"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "7"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["\[Epsilon]", "6"], " ", 
    SubscriptBox["\[Epsilon]", "9"], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "7"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.976408994215843*^9, 3.976409036175396*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"200dde59-e3b4-9a4b-ba22-af2eaa9eb9ba"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Six Point", "Section",
 CellChangeTimes->{{3.976240404022451*^9, 
  3.97624040669878*^9}},ExpressionUUID->"8e3b2992-0ad4-463e-bb64-\
ca1e3c23ada6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"toList", "[", "h_", "]"}], "[", "expr_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Head", "[", "expr", "]"}], "=!=", "h"}], ",", 
     RowBox[{"{", "expr", "}"}], ",", 
     RowBox[{"List", "@@", "expr"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"resultM62", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ibox", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i1_", ",", "i2_", ",", "i3_", ",", "i4_"}], "}"}], ",", 
     "i5_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"eps", "[", 
      RowBox[{"i5", ",", "i1", ",", "i2", ",", "i3", ",", "i4"}], "]"}]}], 
    RowBox[{" ", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"i5", ",", "i1"}], "]"}], 
      RowBox[{"x", "[", 
       RowBox[{"i5", ",", "i2"}], "]"}], 
      RowBox[{"x", "[", 
       RowBox[{"i5", ",", "i3"}], "]"}], 
      RowBox[{"x", "[", 
       RowBox[{"i5", ",", "i4"}], "]"}]}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"itri", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i1_", ",", "i2_", ",", "i3_"}], "}"}], ",", "i5_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"x", "[", 
     RowBox[{"i1", ",", "i2", ",", "i3"}], "]"}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"i5", ",", "i1"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"i5", ",", "i2"}], "]"}], 
     RowBox[{"x", "[", 
      RowBox[{"i5", ",", "i3"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i2mheven", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"epseps", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "i", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "6", ",", "1"}], "]"}], ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}], ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "-", "2"}], ",", "6", ",", "1"}], "]"}], ",", "i"}], 
         "}"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "i"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "-", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "i"}], "]"}]}], ")"}]}], "//", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"(", 
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "->", "8"}], ",", 
             RowBox[{"8", "->", "7"}]}], "}"}]}], ")"}]}], "}"}], "]"}], 
      "&"}]}], "//", "Total"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"icrab", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"epseps", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "i", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "6", ",", "1"}], "]"}], ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "-", "2"}], ",", "6", ",", "1"}], "]"}], ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "-", "1"}], ",", "6", ",", "1"}], "]"}], ",", "i"}], 
         "}"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "i"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "-", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "-", "1"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "i"}], "]"}]}], ")"}]}], "//", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"(", 
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "->", "8"}], ",", 
             RowBox[{"8", "->", "7"}]}], "}"}]}], ")"}]}], "}"}], "]"}], 
      "&"}]}], "//", "Total"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"icritter", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"epseps", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "i", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", "6", ",", "1"}], "]"}], ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "3"}], ",", "6", ",", "1"}], "]"}], ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "4"}], ",", "6", ",", "1"}], "]"}], ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "5"}], ",", "6", ",", "1"}], "]"}]}], "}"}]}], 
      "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "i"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "8"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"8", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "3"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"8", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "4"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"8", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "5"}], ",", "6", ",", "1"}], "]"}]}], "]"}]}], 
      ")"}]}], "//", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"(", 
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"7", "->", "8"}], ",", 
            RowBox[{"8", "->", "7"}]}], "}"}]}], ")"}]}], "}"}], "]"}], 
     "&"}]}], "//", "Total"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i2mhodd", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"i", "-", "2"}], ",", "6", ",", "1"}], "]"}], ",", "i", ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"eps", "[", 
        RowBox[{"7", ",", "i", ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", "6", ",", "1"}], "]"}], ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}], ",", "8"}], 
        "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "i"}], "]"}], 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}], 
         RowBox[{"x", "[", 
          RowBox[{"8", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "+", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
         RowBox[{"x", "[", 
          RowBox[{"8", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "-", "2"}], ",", "6", ",", "1"}], "]"}]}], "]"}], 
         RowBox[{"x", "[", 
          RowBox[{"8", ",", "i"}], "]"}]}], ")"}]}]}], "//", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"(", 
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "->", "8"}], ",", 
             RowBox[{"8", "->", "7"}]}], "}"}]}], ")"}]}], "}"}], "]"}], 
      "&"}]}], "//", "Total"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iboxtri", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{"x", "[", 
         RowBox[{"j", ",", "l", ",", "m"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"j", ",", "l"}], "]"}]], 
       RowBox[{"eps", "[", 
        RowBox[{"7", ",", "i", ",", "j", ",", "k", ",", "l"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "i"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "j"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "k"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "8"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"8", ",", "l"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"8", ",", "m"}], "]"}]}]], "//", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"(", 
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "->", "8"}], ",", 
             RowBox[{"8", "->", "7"}]}], "}"}]}], ")"}]}], "}"}], "]"}], 
      "&"}]}], "//", "Total"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i2tri", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"k", ",", "l"}], "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "i"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "j"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"7", ",", "8"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"8", ",", "k"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"8", ",", "l"}], "]"}]}]], "//", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"(", 
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "->", "8"}], ",", 
             RowBox[{"8", "->", "7"}]}], "}"}]}], ")"}]}], "}"}], "]"}], 
      "&"}]}], "//", "Total"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"repI", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"$ibox", "->", "ibox"}], ",", 
     RowBox[{"$itri", "->", "itri"}], ",", 
     RowBox[{"$i2mheven", "->", "i2mheven"}], ",", 
     RowBox[{"$icrab", "->", "icrab"}], ",", 
     RowBox[{"$icritter", "->", "icritter"}], ",", 
     RowBox[{"$i2mhodd", "->", "i2mhodd"}], ",", 
     RowBox[{"$iboxtri", "->", "iboxtri"}], ",", 
     RowBox[{"$i2tri", "->", "i2tri"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Io", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", "7"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}], ",", "7"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "}"}], ",", "7"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], ",", "7"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "5"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "}"}], ",", "7"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "6"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "}"}], ",", "7"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "7"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], ",", "7"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "8"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "}"}], ",", "7"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "9"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "}"}], ",", "7"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "10"}], "]"}], " ", 
     RowBox[{"$ibox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "7"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ie", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{"$itri", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", "7"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"$itri", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", "7"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ie", "[", "2", "]"}], "=", 
   RowBox[{
   "Uncompress", 
    "[", "\"\<1:\
eJztnQWUJMeRhrtrZ3bWMjMzMzMzybbMzJbsMUn2yszMzMwMx8zMzMzMzOfTjk7VPZlVlRGZgZl5z0\
8+r2Zmd+P/v6DKyr7iE05/wGlfGVar4zur1eqUpz/n+Gln/Y/V8d2z/vGg/Wec+v//88Q/nnjq/on/\
2j9y1j/O/tXxW/YmvmV91j+ev78+/B1bv7gz/uKJbzzl9Oed+uzoa0783P2vnfV/\
qS88BvjCI9Av3IH+1nuHf6KfKEB+4g70J+7NfOGMfTZ/Y7x9wDE6+98Ev9/kdw/+7AM2ADIKkD+\
zun2G2D7HJr7l6Fn/OPWM42f957Sdc7745P3jZ579O63P+UlnR/XwV+wd/\
gpxQsFa2LEuSoEgvhMKBBrVooAmNueNsVHPN/\
SB08m6ZbUHnHXBADPY5zyxfc4FDZxQtxOE1IX5rMUQ7NIgkJate1JsXbaG4YieQKR+\
9tswKCpA2j6rY3N6jE2iVEKizj+ggB2ZGziCKPAPq+\
xRSNnnhbF9SrLuQVxqz7rsopVk3QkFfGVdF9h8WgabsY7mJG2TI7M3bHAKgANrfG3Ehc2LY2wSoxV/\
mZ787tHULsJOEEOdDVEQSMvW/Uxs3ZMmvgXp0jH2qQgf/LUGvJ3Bmnn0/\
ZQAQcTJaia7ADVC86JSaCBRl2lYA+\
HqgkZRgCDiHZr9c5dCc8Q2NPQLt0A4dWjYBRCChj6TBSrQQXM0hibnmM+\
uNDXgaO5Cf2uCw046UYD8xF3oT0TaZ0ORzGGnRIRx1JqwT07ugkSB9GkNl302fxGhw07ihIK1sGNd3\
sNOtSigic0FY2zU8w194KwddiLNumCAGexzgdg+OQd1OEnWbNRzzWcthlzTpqZ1zxdbl/\
ewk45AOoOnuYZBUQGdw05c2FwoxoarYYBoZse6XA2DYhQY7HPh2D7gYpfTaWWUfPWwczYMQiVfPYYM\
1n12bN0E85vn9pp9GnjhzpT5DEVBc9J+Dto+GTHagpH0fKyifSBRKDs6Q3pyjss+z0Xbp+\
zcFtWiRts+ZSevqBY16vY5jraPIe6MZx+hHKxpnzPR9jHEnfHsI5SDNe3zrNg+Jbu2xVdcIJGjby/\
BjrRTOEt2bYuvuFSlgCY2v1KIzRQUTbyXZAabKSgWHxLoKED6kEAdm/+VwWYgF40+\
hdWNDU4B4yc81LH57Rgbru4WvBg2YV2uSYd0Pa5un/Ua9GQH6ZQxehF8GbO1R/Mlnuwknm/\
Rb2lqtO7vrRCZTyhwJsxHEIUGMt/vxvahfx0Y6bMx9n7Nx/\
pauo1zAerWfUlsXbbFXC2H4GyNSpjFnIdDcC4Wc5+\
VwWZAieZhvvWGDU4BDzseTWxeHWPjZ7Y2vmEQmjY07fM6jH02WOMQq8s+\
4Cg0YJ8vxPZpZbkiPaYh09QYSAWAXVj3tWjrVjMdG98wuNjSaFr3+WuqUWnzoM/\
WhkHxomrhUWlOAe0Ng8zFOaLYvFkGmwElGv22p2ODU0BndeMHm1essI1Shu/L+\
lOwFEHsDTdKGc4lm5MSraof674Sbd3s5dgAEK0R65bNSZAYNmDdz8XWPfdy2Kk2K2VaVG38KQUY9jJ\
CCtSIzctXWGzCsOdW3xzoMnZCtWCjqQDZRqkabH4jxqaV/tR4j+9iTtK07m+\
irVtNf2q8x3cxJ2la92uxdXuHqW38PmVZx+\
bXYdj0DtMQNn3KUsfm8jE2iTNyNvpTXODoTwqKTzoEADPY5wpo+\
9joEbXtIz5t2LTPbWP7CJ0U1Oy02M0ndFJQPYaa1r0c2ro1dDsq1vXbs9u07iVj62YeeTr4cYsX8u/\
oCQTu3k0YP/PI05wCG40UFSA9naaOzW1ksBmLrPV3EavFBqcAOLA6RwrVsblSjA3XiKh4oN/\
QiKj4agiDfa6Gsc9ILhKxuuwDjkID9rlqbB/nL3SZMJ/zF7pcWPc+\
aOtSLce4rAsOewXLMa6s62I5djLaumWPBfizrlnrllUu0azrwrr3iq3LMeWPr6rRTvmko6OddoNjys\
cpQDrla7+RyYDNFWNsrK3yg9i7ML61GILtHATSsnWvjLZuRoTJ+\
uxarJtR9sr67BqtexW0dfkPntRvXf4jTA1Y93Zo64pnjAqtK165arTu7dHWFc8YFVpXvHLVaN07YKw\
bMM9Qw+pvGHRiWKN13xlbt2Qxd6CJ01NrYD+zv+BTspibUMDNqTUmBRiw+aoMNuO/\
NHxqrW5scAronFrzg81L11TYpG9T1cl19N2TVWzSt6kqKlBXtbngUIbNFBRzuW4jK1Wu69hMQzFX78\
EKkNb7CrF5u0y1UWzSascGWG2YmrRGq83TC6vNVC0pwQZMQ682C7WkBBsmBerC5rKrCJvE7v3IctSn\
ygVy08kOQxB7BuMTxLDs+UXZU+MxaJate5nYuok7hjZh3/\
pFzlEvEKQB41tTAExIIEO92Ny7ABsh42/\
FOeENmfPLhrAhGBAgxhdSwBE2vxZj46fIC4Vdp1ESajZz+35k8mCw7q/\
G1m2lTNs1vjUFuFpVv9i8KsYGnK00sZHsTzkzvnoMhdpFBuu+\
psC6XM1KS9blalasTToM1v08i3WFwl61dYXw92vdF67Fsq7bydxQ1nW7X2Kw7lti69IvBZteSZlYCp\
YNeR2bEJufX0XY7C2LBplk+\
JsVsCNzA0cQBf52gz0KKfv8fmyfzKNem7gsHkUSn6PBWoAzBrtomUe95hQIjuPpKECaitWxGeJmhQO\
bASUaqRYdm+A4HhU2TAq4wOaPVmLNCmmP6LZZIb0MT90+f4KxT26fVpd9wFFowD47cdFmvcGWP+\
wmzMd6gy0/wC6s+\
8crrHXL5lsbqxkV65Y1H0jSx0DWa93vIxuVNnGxNSrRrxqtjkpzCnCOSqQzqB0FUth8f4zNSRPfQlZ\
oSU9c7Z7jh7o0mxKgrFssKxfNCZCC5g9Xsm1SWYef8IudsLPehJnR4YPtHATSsnWPSOT7+\
QhDEsaUnXPGAze+\
l8z37ALUCM0frAqhgUQd3K6yzoOuoVEUgKvF9QvN38XQsD3yJ71bBMdX7pEeVwP5nAIbjRQVgPxE+\
hNsXNicFDdobI/8waLpPPKvGxucAjqP/P1g8/Vk2CyufxVzneK938LYLK5/\
tRWoq9pceCjDZgoKgzv7irGZgsLpcys/2PywTLVRbNJqxwbzsJG+\
SWu02jynsNpM1ZISbMA09GqzUEtKsGFSoC5sLiKzEhjvIqWtNvSiOcUmvRLAKUC6EsAlLhfY/\
IZMk0aPjcw7pa6wWaw29NgwKeACmxfLNGlg0eiLSBPYpJs0nAIdm2Vs/\
mEVYWPzTNhoahdhd3EmbCpPBIG0bN1zx41ShWfCfPm+/jNhzqH5+1UhNJCogxtWnODwM2H+\
oVEUIIh4h2b/YnGlmbr6qazSUDRJue/\
GeaQmcflWRqkpa7GQCuSuDR1hc1EYNmWzBUW56NgQTSYZ9aJjE2LzjTE2XCN5btg9Gp9rJCd9H925d\
X/UYKNEmm88Gl+9USJtVWvE5mIDIuMLhb0C4xPEsGf8hHUvGluXvsMU7fErMD79lCXa4zeAzW/\
GjZLQswuZCzA8UiP07ELxBhLn0LwkrjVgaMDVokNDBE1usejQkELzDaWVBhL1qZJEkCXnJ5j+wI/\
8gR/pPRrOofmRGBrWnjpjFG2PGtYnFxAF5gPbsTkI0EUGgWVAmWgdmwwFSBNXxybE5rkxNri5BtIhg\
GHoxQbVoskI0KEJoTn/\
qnCuOQLQjH6umW8kRtmRyCHXC6NwmtDICBBEnCvnlWE4BVKgAh00l46hYf3c4R1A2HMbNHAB4fc96+\
dfQ2IItm5uYdC37qVi64I/fnXrFxPRdJvwdYxvTQGujO8Xm5fF2PjJ+GVtbM/\
40GAXjV1s1n1pbF1r+\
YYr49s1vjUFNHt8m9j8VowNOFtpYkNwvN9ExlePITh5mLPu7xRYl6tZacm6XM0KfcNnzrqrNYd1hcJ\
etXWF8Pdr3XevsNbNqGsM1gUP3CaXgpAY8o+IRTHUt+\
7XxdaVvALmICgDkZ1lNOP3veQVMA4F0IfmXaXQQKJOP9tM6RgIVxc0igIEEe/Q7L8s7u+\
NaQZu74OmtUNDCg37GR1H0LwjhiaxP+\
afLJqnhkAB0rVExybE5kIDBzY6u6SOzeZrSBNXxybE5hkxNrhTvDrTZNXUGBOgQxNC84LSuUbnGLXi\
a76GoPEqQBBxd9CcaxVBszfxLYFI+\
e3B0eXvxpUayBcehaobBI4gCvNtKiQKpI88j0LDhbTPxoyjfY5NfAv0g7EOonr4K/\
YOf0UicvTZgalL4rQuSoEgvhMKBBrVooAmNheLsVHPN/SB08m6ZbWHtBHjss9FYvuwZd0jgMgxMa/\
TPZvLuooKkPYg6thcPMaGK+tCNLNjXa6sqxgFBvtcIrYP65m+jMfV6mHPMB/\
92VJwPgsCaSSGDNZ9QWzdBPNlDwGo+k3wzoQp85U9jKLqN8F7WS77PJ/\
FPkKBM24fIYg07fO82D4l48pBVGtfErFbt2RcmVCgviWROjbXXpdhMwXF4owp/\
o4fWDT611JEsJmCYnHPoqMA6Z5FHZu7yWAzkItGn8LqxgangPEnDerYXD/Ghqu7Bc/\
WJqzLNemQbhjU7XPP2D5Tix2kU8boRfCVHTN0Y77EciyxIkyM2WUnnKux7o1g1i1jXnQn6cG6ZbsRG\
7txdeu+flXW62I2K7U8CLbV62I2Kx4eBLvYrHxRBpsBJZqHAcUbNjgFPAzpmti8OcbGz3BkfEQUGpQ\
17fMOjH02WOMQq8s+4Cg0YJ+\
vxPZpZTqWHtNq3NJoWvdtaOtWMx0b3zC42NJoWvdFa6pRafOkxtaGgen9S4Oj0pwC2hsGmTdgRbF5q\
ww2A0o0+m1PxwangM7qxg82b1pxNErzPT7ne3FB7J03SvP9T8Zh3SBoVVj3S7F1E/\
fsUI2nZVpUbfwpBRiGWyEFasTmunGj1Eq2Mp7xXVRNTevePbZuzzfaxu811zo2N4ixSTw/\
y3iNFuzSraAkhNR+ikj1Iuy8fcBR0LTPjdENg/gbxB7NZ+1N9hqt+5YVR+YTCpzxzCeU/zXt8/\
bYPq1Qazzzuagemta9dmxdrpNjAyAeYOviAmfo5Bg4CvQP8hnsc6fYPkJHfzTnPHbzCR39UY+\
hpnWvHls380HwwY9bvKoPUgrAzRKusIH7ABPGz3wQPKfARiNFBUif2atjc0cZbMZMZf0NjWqxwSkAD\
qzOQQt1bK4TY8PVZyseczTUZysemGWwzw0x9hnJRSJWl33AUWjAPteP7eP8mLsJ8zk/\
5u7Cug9AW5dqw8BlXXDYK9gwcGVdFxuGU9DWLdut8mdds9Ytq1yiWdeFde8bW5djyh8P8NNO+\
aSjo512g2PKxylAOuVrv6fCgM31YmzUz8wKHR00nvHLnkjm2jkIpGXr3pnFuqRhb9S6pPjXaN27YKw\
7HA47QyKoP+vqxLBG6143tq7kwUOhc0vGDx4KnYBjsM8NYvv4OXho13x+\
Dh76te79WaxLuhzjCrtx65Iux7jw17Tue2LrlizHDhoppyfHwH5mPyxeshybUMDNyTEmBRiw+\
XoZbMZ/afjkWN3Y4BTQOTnmB5uXr6mwSd/zppPr6FceVrFJ3/\
OmqEBd1eYGQxk2U1DM5bqNrFS5rmMzDcVcvQcrQFrvK8TmnTLVRrFJqx0bYLVhatIarTbPLKw2U7Wk\
BBswDb3aLNSSEmyYFKgLm+9YiawEPBwz84xNeiWgfcysrpXA+2NsEs9LM1rjrb8r1UMNdusSRIH/\
0Y66fT6Isc8Ga1w2VA8cqX3AUWjAPt8Y20f9jRxrYSd6cotMU2MgqwCYwbofQFs3u2SMtvQWdvpDB5\
x7uSCQRmLIYN3viq0rdKMu/\
QAUNOZGRMswvtCt0kgaco8ZqyvAgM13orHJHpVyM37HJkMB0kNqHZsQm1euxRolt2G32yj5SR4M1r3\
RAMr4+qNVS8ZXb1VzH+c3g817MBk/N+ztGZ8ghj3jJ6z77ti69D1+0x2miR6/\
6SmLAZtrrbA9ftkbWKRvq+c+0A1iL5rxwTGcNz7/\
ZRVj0Cxb936xdRP5Rvzlwa04U92sZdz4BApwbXU4FXCEzXUwPb61bCUUdp2ML1Q1cw+\
iIZMHg3XfurJn3bIOs1sX+meWrHsM1v0yi3WFwl61dYXw92vdl8g1DG77NENZ1+\
20wWDdt8XWpR8Rmx5QTIyIQciRObtjE2Lzy6sIm71l0XaLRKMqtLvc1iWIAn/Ltgv9Qi77/\
BKLfYQCZ9w+QhBp2ucXY/scm/gW6PuAB1E9/BV7h7/\
C7r1OdjIfSoEgvhMKBBrVooAmNjeJe90S0ebuOhl7tJx0JSQauP2yhc0UFHMaKSpAumhWx+\
ZeMtgM5KLRp7C6scEpoFNE/\
GBznxgb1ncXM7rbrZAmFLdjfNZ3aDPmJGQMXVj31rF15wczocCZMB9BFMoQdGGfW2DsUzbXg3eSxu0\
DjgL/ZlbdPvcVLpyJsCeodWM+1sIJiSH/\
80x1694KZt0y5pERHv1brXWzq8cYNF78XVj3T1eRddl2ypDIgad8HCL0M6aZKR+\
zU1ZUgH49qYnNbpzxObAZUKJ5WM14wwangIf1pCY2f7NCjIgDIOqJMk06WxvfMAjtWTTtcwzdZ1ezF\
5Tus8nGbEP7aU3r/uUKkflyR0SuAcX4ckxoRahpn7/F2GfT0GRzV4F9wFFowD7nEi6c/\
GE3Yb5W9tOa1v3rFda62SVjtGUDebOV/bSmdb8UZ93MJdGmF7a1W6V/74Pd+\
JlLojkFtHerTApoYvNXhdhMQSF38LBjMw2FrYOHFWLzAzLVZiOa+\
COJ2rEBVhucAh4SlyY2XxdjM79TCJIVQ+Nvx7p+oqBpnx+K7UN/my/\
ZaGVINE7rst5oXbYgMKSA6oNgGDZdNG1seuKyhM1frCJs6Bd5W1qQXvQ0v/A/\
tvzbsBufdaFcdoggAZ0f6x6VaJS2QhpmjFwtqjY+a80VV6BGbG4WY9NKtjKe8V1UTU3r3lu4x68m3/\
jq8WusuZrY3DbGJnOLvAn/3KZ/\
57BqYBTpB8DJLwTfuMiOTeaTlDkFNhopKgD5wqlrGG1i8wAZbAZy0egTYN3Y4BQgzUcVYvMYGWyO6G\
GDu3K2WmxwCpAWEfAi1g82f0CGzeIZJcUWASeaZ2wWzyhpK1BXtfl7GWyYmrSODe5on06TViE2Fx+\
ojvZtJHF6tM8pNlO1xODRvrqweWUhNlNQlFQbMA292ixAUVJtmBSoC5sjFNikmzT6lQD9gR/\
P2KSbNPqVAJMCLrB5g0y1AYtG33s1gU262uAU6NgsY3PHeCWwN/EtW4koo1xsBSXRWNuxLkEUJp/\
Ug6Pgwj4Pje1j81YGX+azeTtIXda9C8y6ZcwjIzz6t1rrZlePMWi8+Luw7tPlsm7uNXAVWjc76+\
ZeR1ijdZ9ZYF1k3uzWLc+b3bpbb39hRiWhwJkwH0EUGijaVxwE3sASzZsVWNfFW89NY/\
OfcdZ1Llql2DhKXA1g8+ewPhs5medu04PY+zU+13Yj9y22Gq373xjrDoCwT+\
Xsbt2MGHbrJqx72UGgxy8TrT3jC731nNMudmwOAvQfsB6fotCOSPR6UdbjU7WL84VllKFjM43NU4VH\
Y+stggds+Ou9ZuJygc2+RLVxlOs8YJNRbRzVexfY/OMqwgZ/vPNAqE0qW3xLh+odHFwrQn+\
8kxMblAKb+M4psNFIUQHIT8QlLk1szhNXGw5sBpRopFp0bI7hFchtFwgUcIHNN5Fhs/\
hxGoq5jullAoPYLH6chrYCdVWbGw8Eb0EFkiy+pUM6GnVspqGYq/dgBUjrfYXY/\
JhMtVFs0mrHBlhtmJq0RqvN8wqrzVQtKcEGTEOvNgu1pAQbJgXqwubiMiuBzYvSpNWGXjSn2KRXAjg\
FSFcCTJcFaGLzWzJNGj022vcLGMRmsdrQY6N9x4YmNi+VadLAotEXkSawSTdpOAU6NsvY/\
NsqwmZv4lu2ElHGImYrKKTPiTmtSxCFyUfo9OcVNO3znxj7bJpIXNqsyz7gKDRgnwvEvW4rd8Jwmq+\
Vu4k0rfsfK6x1s0vGaMsG8mYrdxNpWve74qw7X66svW2qU7StvfWsaZ9fiu3TX5TWtm6/\
LMA6NrcdZF9j4RetUmwcJa4GsLmK3Iho7RYwjyOitdvoNK17NYx1XRRaX9blyroNWPeKEj3+\
lhYZSyWkx4VeXXPb40MUmA9sQv1WsLkCGpuMhVZZvejYZCiQe2YpVW06Ngex+U50j58hmmjYTRi/\
lZvwNK17q0F2q5PRKLVnfPVWNffUUTPY/Ap6NLben5owfisXSGpa9xclenxHHaYJ4/\
d79Kxjc56B6rWGnVHRuWP3pIfqwXiCacCJxokNSoEgvhMKBBrVooAmNnctxGYKirkXHzayEogGzoq1\
YzMFxdyLD2AFctuFVrC5qky12YgmftNB7dgAqw1OAQ+\
JSxObd1JgE2SyEmzANGiLZgubRQVw2LhRQBOba8tUG8VXtpvAJl1tmF7ZbhSb98pUG8VXtpvAJl1tm\
F7ZbhSbf11F2NA/6d3Sg4qaKSmC2Gsan/\
XtvQzfB0GrwrrnW2sdKyzTomrjC51XEFKgRmxuHzdKiSe9GTl7q7Amcl1R8TVkfIIYzj/Ng8SwgYz/\
s8IZn1+0CozPmvH5U08D2HxbjA1Xj38EIFotxmc9VQyJYQPWvQO6WUmEPZExmrcuOIbdugnr/\
pzaeMolWgXGN3ycvmNzEKDbxBnf2nnMjk2GArnnVQIZOjbT2FzW4GhMOpjVgo3oaEy6nKgRm8sZbNJ\
IW4SOTYYCpG1yjdhcBo1N9kZpFKRjw9+kgZ+\
TMTRpDWDzO3LVJijyDDTUPNtQVBsdBWrE5mUDAhuCetGxocQmp150bAiwuSUGm9wWATmQzkOXCHvN2\
JC1yaQHYueHoBDZurD5GeHZpmyP07GBKkCauDo2ITYvwFSb4bBoDCmsV5tlbHQU6NiE2Nw+\
rjatvDtg/GwW6bMvruShad0HwRolil2KZr3wZfz+\
Box1bE4Vxqaa58RusanmrIQmNqepVZscbAw98HKLDUQBFw99NbF5EgybsvkCScioXMemn5Wwic2/\
GmzSSFuECrHhb9JI2+QasbnygNhmCYW9AuO38n6+pnX/NM74rbzg6XERa+3tG03r/pvB0Zi0w/\
RofPXRmHQ5USM2V0E3K/xhr8D4rbyfr2ndK8TW7a9oahu/\
v6ZsHZtdGDYUjVJdx5g9Nkp1HeXXxOaNBdjk1IuOTRE2BPWiY0OAzb/\
AxnKyFqGaY8zGmzSuZwiJGLaCzWVg1UZTtI5NhgKkiatjE2Lzagw2w2HRGGjo1QbQpIkr0LEJsbnZK\
sJmb1Y0oWoDti44cBnWJYhCWcaH/JlxADPY526xfRJPPKke/\
GjmbHbzTcUQ6bMxkJZjqGndG8XWPTbxLSd++8TnzB38uBMFY/\
Zz0HYBIZ6SEowIQQ9iwvgoBTbxnVNgo5GiArnDk01s7iqDzZipQKKRatGxOYZXABxY9uHJJja3irGZ\
7zDBFRmywTZuXYIozE/PkCi4sM89Yvuw9tk2ToP77rNtvPaobt2bx9bl2jCQnvVwu2EgfVipbp9bY+\
wz9iz53FVgH3AUGrDPLWP7sN4vY+OcmkrhLMvgSJeOgazXug9FW5e/5xPqV6ru+\
YT6Zk3rPkzYuvwlv37r8jcMLqz7ELR1s8cVoYbBrHXLmi7RhsGFdR8YW5djNT+WKtrVPOm+\
106nzLGaxylAuppnUkATm4fH2HA1K4YOl7ttVqzFUNO6j8BYl6DdMBR2E9bNaTcMxVDTurfAWDe3Ry\
TbbiSwsW1dsllF/\
FUBm9a9O4t1uR7GtmRdUvxrtO49MdYdDoedIRHUn3V1YlijdT8UW7dku3Hi172e18W94GN1uzGhwEY\
jRQUgP3HqrR+\
b2HyTDDZjnjN8XrdubHAKkC4FcQq4wOZVaypsjixho5jrcG84esZmTgHtagPe6vjB5gFDGTZTUMzlu\
o2sVLmuYzMNxVy9BytAWu8rxOa9MtVGsUmrHRtgtWFq0hqtNmcUVpupWlKCDZiGXm0WakkJNkwK1IX\
Nd69EVgIezgl5xia9EtA+J1TXSuDTMk0aPTZMN1N6xmax2tBjI3M3qE1sPr6KsNmb+\
JatiO7ifb8VlIRmdqxLEIXJp3ngKLiwz6cw9hn7RGQTUZd9wFFowD7fFttH/U2ksrCbMJ/\
6m0hlALuw7ifR1s0uGaMtG8ibNl9drsu6b4pHpflylfvqq0fzEUShgaL98dg+9J+SQkFtS9Zl/\
UjF7NrTsdlg85gBhI0j0SrFxlHiagCbH19h++zsEVEo7CaML/T+\
J1fycGHdn8JY10Wh9WVdrqzbgHV/NLau+kdG5z5MC5Tza3z1j02fD2xC/Vaw+\
RE0NomwJ7DJqBcdmwwFcg9fpKpNx+YgNm9ci+\
3ShcJuwvhCu3Su5OHCuo8YZLc6GY1Se8ZXb1VzTx01g82nMBk/N+ztGZ8ghj3jJ6z7sdi69D2+\
ow7ThPFZPwHY+pTlAptHriJsjk18C/S1hrnrT3fOkVvptQbIF+\
JE48QGpcBeUoFjeAVyJ2swYASJSxOb/\
Rgb9ROSQhsJE88QuGY0oecwmtZ9Ctq6GY1SWZmuxbplrQ5Fs1mXdZ+Gti7/oYNKrUuRda09/\
da07jMw1i3Lm926REN6t+\
5BbJ6KsW5Zw2Dt6VsFDYP6M2RN6z4dY90BEPZE1m3euuAYdusmrPvTsXVLFnMTr+1rL+\
bAfrazzy5ZzE0ooL2YY1JAE5vPr6mwWbxvhB4b+jW1e2wW7xuhx4b+0io/\
2Jz4H8XYDHTYgItIxwZ3KRxOgY7NMjanrSJsWA85ZVBTthMCCxkop4kN60G/DGrINkoJ7/\
jB5snC2JQN9QnJOzYAbDJWAkgFGsDmVDQ2ibAnsCl7AtEwNkgFGJ77dmw22DxJGJuyJi1jhdyxyVCA\
awFdDTafiLGx9mGTXGE3/tivLPXkjurI5KFp3W9lsS5p2Bu1Lin+\
NVr32zHWHQ6HnSER1J91dWJYo3UfPID6bLKdgvgy1KPx1dfRpMvQGrH5xBqb8fnDXoHxCWJYljwasO\
4bMNYt6xFzV4p1WbdsVsldCtZo3YcINysJ0RL5phHjqz8EJH0EVSM2n0Q3K/\
xhr8D4rIfSu3UPAvTR2LqGLwhpxPjWLgjp2ITY/MQKm/HFRyuPxrc24tdo3R/\
DWFdntKrLujojfo3W/\
UmMdQdA2OmLXV3WBcewWzdh3c9hRsSgXDG0X7V0ytZiWKN1f3gVWdfaSUFkehY6p+\
Z2RCzrsw2d1dTE5r9ibI5NfAv0VfUDRefeCd0FqDalOcEGh5QGnGgZ2KAU2MR3ToGNRooKgANLrwAD\
NheKGyUObMZ/SXvDA+nJp7qxwSkADqwHBRiw+W4ybDaNs61qA+\
4b3GMzp4B2tQFPRn6wefxQhs0UFHO5DrKExuW6js00FHP1HqwAab2vEJtflak2ik1a7dgAqw1Tk9Zo\
tXlhYbWZqiUl2IBp6NVmoZaUYMOkQF3YXF1mJTAqKn/po7ZoRlYCOAVIVwLaiYsBm9+VadLosaF/\
Aucem8VqQ4+NGwUYsHm5TJMGFo2+iGiLZqRJwynQsVnG5vwU2BwkqJ0lbBTXn/QP/\
w1is6iA9gJ66kSAc2xOK8QGs4DeyEogGrgs1Y4NZgENVoB0l1khNteUqTbDYVnFRasYG2C1wSlAn7j\
qwubdFNgEmczWAroJbBYV0F5AV4jNvkyTNn5EAVmThjtrWzE2wCYNpwDpUqZCbD5FgU2QyUqwAee6j\
s1CLSnBBlxEWsbmuhRNWnq2UXxuUzs2wNmG6blNo03a+\
ymwGeiwYcp1tWOzqADnc5tGsfk8BTZBA1CCDdPrt7Vjs6gADhuZF6CdY3PTVYRN4gaQI8tRn+\
qyttIYabHJhSGIPYPxCWI4+\
WcGxzD3MX8QNMvWfXBs3cTb5GXWTcRjyrpbcRZPVjrGJ1Ag9zxkIIOoAo6w+\
ViMTSJb7RRhQ5Xxi9of9YwPiSF/\
xp9qYBxZ91ti67JeKrwRjUGLWozPerG2IQX8YvO6tVjGp78qza7xuTK+\
0P20Lqz7uAFh3SBjcHXpVVsXHMNu3YR1PxJnXaFmhUu0Cowv1KxoLgicY/\
OoOOMnsCkbrfi3OpViU9YumtvqOMfmh1b2qo1QrvOFjWi1Ear3frH5ATQ2ZctQG88QHGJTVu9Fq00D\
2Dx8kG3SMp4hBEj0Jo3/KU7ZM+\
fgMvMasfnwWrbaZIjWsclQgDRxdWxCbJ6NqTbDYdEYUlivNsvY6CjQsQmxeX1cbeiP9oE9vhXShA2M\
G5/+aB/SuuAY+\
rXuozEZPzfsZWN5e8anP1xZNpZ3bEJsfnDFgQ3pNotLtKqxId1mcSUuv9g8EY2N9WcnuStI49ggS/\
v68B8PqYDQAZdJoV1g83g0NtafnVSKDVIBzWcnDWDzuJUsNoaenbSEDVIBoWcnfrF5AhobQ7MNaWft\
BxtDsw3pdOkIm59FY6M025DS4HAloD/bsCvgCJufQWOjNNu0jo3+\
bNOx2WDzhbUYNrnTSceGCRvwdNKxCbE5c8g/\
4CI01HdsMhTo2LBi8yAMNrkD6ZacnHdXBcrViA1YgbJdZi50YJQCGdxh8yF0k2ZItI7NrAJCiatVbL\
5/ZQ8bgsM1HZsiBXITVzPYfFau2gjd8texmf0z69x0WSM2N42x8XOnrNBImWF8P3cbCz30ZbDuX63s\
WbesUerWhf6ZJW8nZrDuHkvW1dln1GVdna2cI+t+Va5hcHubtqGs6/ZOeAbr/\
qDEiAhOsEHaaNX41t637NiE2NwOnfFtHGOWfOpIn/HFD+ODVx6OrPtAWMZHunR9+G+\
0FVIbt1EYN34rH6XgF5snqGGD7J7Y78ZtDxvNRsk5No9DzxfWX5OsHxvrrwo3gM0fyc0Xbt8PNjRfu\
H3LncG6/2SwURLKN3aNr94oCbWqfrG50oDI+EJhr8D4fj6xyq91Lxdbt5UPLbFr/FY+\
uMcvNv8oMRpvCWLoPuyqsSE9chKEvGOzf2mJalMmWscmQwHSxNWxCbF5FQab4bBoDDT0arOMjY4CHZ\
sQm8ejmzRDF29Nqmvt4i2d81Gkzy+Qicva5XMM2PxxjI2fz26wa3w/nyHi17qXH8yfiG3P+\
NZOxHZsQmz+fYXN+Da2WfMvsJowvvqJ2NxVuCPrnh/drBgKe9XWFcLfr3UviLHucDjsDI6sP+\
tai6Ff6347S9bVOWfiwrpllYv92bkj695sqO2IWwXGd37ErQFsfrmgWeEKewXGVz/\
i1oB1fz62rvMjbhUY3/kRtwawuRJLjy8UdrvG9zMn+bXuVVmalW7d8hh26yase3mJZmVLEEMHi+\
0aX/2E5HxgSY96+cXmO9DNCumZFdIHx4aML3lmhfT4gyPr/\
gI64xs6s1Kr8f2cWWkVmyuzZHydw6GGjO+\
navq17vkGsaenpIfXjJ8z5NpOscfQkXXvHlvX5tPTloxv8+\
lpx2aDzTUwGd942A0Zn2up2627se7VYRm/rNCWjaftGd/\
m09OOzQab66hhA97Ed2yosMndxHdsQmzeh8Emt8h3bKiwASvQsWHF5qboauPss6Pmt6ajco6wAStQ9\
twevIidD2wihs6x+em1wKM3LtE6NrMKCCWuVrG5tEFsckXr2FBhQ/DYr25sflsOG52Pe+\
vYCCrQDDa3ibE5NvEtJ377U884ftZ/Tts554tP3j9+5tm/04FQm1R2+Cv2xq+\
AqDalednGjr6AgWnIFQ2lwCa+cwpsNFJUgDQXsiuQwuZ+MtgMKNFItejYHMMrAA4svQIusLl/\
jE3iXFHZ8Yqy0/9UDQZ72KdiiOyoxkBmxbCsTXZh3b8ly/ibuNjK+\
PQji9WMP6cAZ8YnLaV2FEhh83cxNidNfAtZtso4XjEf4aPn+\
KEuzaYEKCu5yOo6qtCoACloTpGAZl4zSNTBVSXRH2Q8oK4fGnYBwCAFKliG5q4yI/\
nBV0BORzDtUXJXxa4atDkFNhopKkB64kUdm4fLYDOgRNPZZNWNDU4BnU2WH2z+UmYdoJjr6D/\
HyCo2i+sAbQXqqjZ3HMqwmYLC4A6nYmymoHC6x/SDzf/IVBvFJq12bDDLZ/\
omrdFq85rCajNVS0qwAdPQq81CLSnBhkmBurA5XWYlcAQqGv2CrOisshds0isBnAKkKwH6qxPVsTlK\
UW3STRo9NjJnlV1hs1ht6LFhUsAFNm+\
SadLAotEXkSawSTdpOAU6NsvYPDJu0mwepYQobsf4No9SgmPowrpfi61Lf8ka0qVj7KO0kXGC1aPxW\
S8azDiVh1SgLPW4wObOcaPkXLRKsXGUuBrA5tlyjZJQ2E0Yn6tREkoeLqx7HGNdF4XWl3W5sm4D1n2\
WRI9fNlohPc5/\
UZ3vHj97QSB0UZ0LbO40yPb42RsJQ7cLOuzxy7ARTVwusFnF2CQaJevZyoTxCWKoWXNdWPcesXUznx\
qnz2PqHO0D+\
9mOaJlPjdNnknWO9jlUIIXNyTLYKB62cCgaBzZMhy0axebDFNgEmczWYQuHomUetqDBBlzGW8bmnjE\
2Lm4xGQ2Quk3AoWYubjGpWYAUNPeRg4b0KpGaNROCpuwqkZoFSEHzkQJowKmqQ0MEDWmx7tDkQvOIt\
UClmRcXEvUpNsF2CYRzoVn992VNgRSoYBmaM2Jo1B81zme/smMVbqhRf9RIejioRmz+\
1yA2XCe6OjZQBUgTV43Y3GWQfULfiPHpn9B364bW3YutKzRdyNyB7NH3knssdgFqhObNBdDMp/\
YxYalrVhc0A+DvMVUsOjSk0Ly2FBqdRUjO+T3X0KivAulX936heVQ8kGeeBBsVnD1ysTt+BUFzQQ/\
iLkoLW0daFhXYHDsCKwAOLL0CJvJWCpt1XGsysUnfjaiDDTgBuscmfTciPTakh/\
b8YPM6CmwGOmzoU1gT2CwqgMOGSYG6sDlTpkk7AhUNV23oRXOKTbpJwylA2qThEpcLbI7JNGn02NCv\
dtxjk74bkRQbJgVcYPMWmSYNLBp9EWkCm3SThlOgY7OMzb3Iqs3iy2EDVDT6lQB4rewZm0UFtFcC4N\
PHfrD5IFm1ocEGTANOtNqxWVRAeyVQITafKcRmCoq5FmEjK1WL0LGZhmKuTQYrQNomV4jNfWWaNMWV\
QO3YAJs0ppVAo9XmozJNmuJKoAls0k0a00qgUWy+SIFN0ACUYKP4iS+esVlUAIeN4qce+\
cHmuWuRx507UNFwmzR60Zxis6jAMbwCpI87cYnLBTYnUVSbg0gvPrehx4Yp13nGZvG5DT02TG2yC2z\
eRoHNQIcNuIh0bHCPO3EKdGyWsTmFrNoszjb01QZMQxOzTXqTRl9tmBRwgc0nyKoNDTbgatOxwW3S6\
KtNy9h8mQKb9CYNLJridb6esUlv0nAKdGyWsXl0vEmr8Gq/kQgXmtV/td9UhgpUsAzNc2Jo1O8om/\
yRZVf7+aJG/Y6yye8mvdrPOTbDYA8bUtE6NhkKkCauGrE5NcbG5tV+vozv4mo/59Y9V2zdCq/28+\
X7+q/2cw7NWwugmU/tY8JS16wuaAbA32OqWHRoSKF5fSk0OosQ5NV+/qFRFCCIeIdm/3lrewP55I/\
cAXz31HLeIzXqA/\
nkd4MVaGCPde641nBhQ3DXfsemCBuCT8fp2Bxg844CbOZLw5iyOja02AyAv8d8vejYUGHzdhg2ZW0W\
xXDSsSlvs3Knk45NiM29C6oN12xDKlpd2AjNNqT1vkZsnhJjw/WwsSXjcz1s7NbdWPd+\
chlfp7v1aHz1sbxn/AQ2Hy/AZj65jymrY+NyLO/YJLB5GqZREgp7BcYniGFvlBLW/\
Rws45f1p6IbpQqMT7/\
TC0LesSnE5v4xNkKHGUcVUucjit5k80iN0GFGGQFqhOaTBdDMJ7Wx4KhrVhc0A+\
DvAS72HZpcaL5SAA24xerQEEFD/2HBHZoMaD5UWml0TgDPzy+jcHVBoyhAEPEOzf7HYmhYB1Gq9+\
Kqpob1cEnZFrJjcxDez7JgQypaxyZDAdLE1bEJsflSjA1uroF0CDIXqFdDjTEBOjQhNBdd5UNz4p9n\
hzmh2Rr6t1xD/5bz+\
XSsdbweGoXThEZGgCDiyD5DKItOgRSoQAfNNWNo5p8sjyIh9dkK6Q4g7OBolq3VOH1PEMN560JiCLZ\
ubl3Xt+41YusmDtFtwr71i4louk34Osa3pgBXxveLzRtjbPxk/LIppGd8aLDBM4Oodd8QW9davuHK+\
HaNb00BzR7fJjbXW+dnfE1sCLa1JjK+egzBycOcdW9YYF2uZqUl63I1K/\
QNnznr3oPFukJhr9q6Qvj7te77VljrZtQ1BusSnLVTtC4khvwjIv1xOVHrfkNsXcmPaTkIykBkZxnN\
+H0v+TEtDgXQh+a9pdBAok4/\
20zpGAhXFzSKAgQR79DsvyLu741pBm7vg6a1Q0MKDf1rD36heVcMTWJ/\
zD9ZNE8NgQKka4mOTYjNDQcObHR2SR2bzdeQJq6OTYjN6TE2uBetdKbJqqkxJkCHJoTmxaVzjc4xav\
W3GUxA41WAIOLuoLnJKoKG9UHV7vJ3g1Mi7hN1rT0xKXtgCokh6cO+\
XWiwRa1749i6OUe6EtGkzzdTHg+U82t8awoEIe/Y7D+\
oAJsyfcDG34pzwhtMn5JoFxsh46srYA6bx8KwQfZE68N/\
0GCAzGKJVDTcK7jWsMl4QI9UoAwb0qHcJjaPgWGzJQjVSWPNauMbm7IVPH+\
1aQCbR6GxyWiiy6oNmJBAuWqxgSjAVW3EV8A2sXk0Gpuyh12c26xWsCmrNhm7sI5NiM1HYmwSC0wb1\
QYXdmtLYPF6QZA8zFn3o2jr2sj4vq0rnrNrtO43x9YV2igx+\
Bknml3jC22U1BXwi82HYdhMZquyDgYsedk+qkJsxBUIQt6x2f8+GDYM1QZJg+Ia0Bo21p9f0K/\
CzWHzvTBsyuaLsnrRsclQwPrTcufYvHYtNpbTh92u8bnGcvrk4de6H4ytq94oCeUbu8ZXb5SEWlW/\
2Dx2QGR8obBXYHyCGPaMn7DuI2Pr0neYoj1+BcZnfW5v6IySX2xeA2uUJkXb+\
sVENMHzMhg6obdUjWMjpEAQ8o7N/\
vvR2GToU9YidGwyFOCaLzo2BwH6QEG1ycEmIXnHhqhJKzsm0rFJYPPQgaPakOa6jk2GAqT1vmMTYvM\
wNDbiua5jk6EAab3v2ITYPAuDTZCtGGiYEq1jo61AxybE5ntW2Gpj6BKe3PMkgXKOsAErUFbvyxIX6\
ZVUNrF5NXolYOMCIIIPqqkAG3UFJkPTADbvK8DG2iatPWzUp8tWsXngwIGNzkqgY7P5GqHE1So2n5G\
rNjrXlTWKTdnxmF5tEtj8+SrCxs+9vLlh5ze+n3t5c/eJ+\
tb9s9i6LobCKY8Hyvk1vjUFgpB3bPZvHjdKOR/\
UbnebZTzjq8cQnDzMWfeWBdZVH8wqsK76esGvdU9msa6hrY5b6+\
rsZRxZ9ytyWdfORfAurKuzG3Fk3b+OrUu/\
kiob8tRFszsi5uTsjCFPXQFz2PzzCpvxMyaZLUFI72m1a3w/97T63W78C9q6hu5pdWtdQ/e0+\
rXueWHNCtKl68N/0MmMweBnnGh2jd/KPa1+sfmnFbbHt3E9wJSQkxNChdhUc0+\
rX2wupVZtkDTYuQpFHRuqaqM5GjvH5pIwbMrmC9GNUv3YVHNPq19svjXGxs89rXaN7+eeVr/W/\
SmDjZJQvrFrfPVGSahV9YvN7QZExhcKewXG93NPq1/\
r3jq2biv3tNo1fiv3tPrF5lsKRuOtX0xEEzwvg6EjuJSlAmyEFAhC3rHZ/\
wk0Nhn6lLUIHZsMBbjmi47NQYB+\
sqDa5GCTkLxjQ9SklR0T6dgksLn5wFFtSHNdxyZDAdJ637EJsbkFGptq7ml1i00197T6xeb5GGyCbM\
VAw5RoHRttBTo2ITZ3iGcb8JPesr6hbJOGC7uhZyfWYghOHuaseye0dW1ss3xb18aM5ty6dy7Iupob\
Jd/WtTEnObfug1myrlDGcGtdQ5XLr3UfwpJ1hTKGW+saqlx+rfswjHUD5hkcWX/\
DYC2Gfq37Z3K9ruIRKUPWLatcigf9zFn3UkNt5/ErML7z8/\
gNYPNfBc0KV9grML76efwGrPvvsXWdn8evwPjOz+M3gM3TWHp8obDbNb6fOcmvdZ/\
B0qx065bHsFs3Yd0no5uVROAIhiOhI092ja9+wHY+sKRHnvxi8xSJHn9LkITkHRv2Hh+\
iQMcmgc2foLFx9kE0U4QEynnDxpAC84FNhMY5Npcc8rHhynUdm3IF+\
I99NI3NPxdUG3XROjazCgglrlaxeaJBbHJF69hQYZObuJrBZmcQw0bnw386NoIKNIPN/\
6wibFjPsVPluik/g8POb3zW9ymoKnZRDPWte+G4UTpp4luQLl0D/qCjCgf/H4WdZTTj9/\
2UAEHEkb6vSgB9aP57VQgNJOpTdBEIDjlaVQs0igIEEe/\
Q7F8TNpKXVZqyJgnZF1dQalgPkWe0WAyTiXNsrgHDpmy2KCsXHZsMBUjrRccmxOZ7Y2y4RnI7Yfc7k\
ttJHvrW/XWDjZLxfKOe8fkbJeOtqj42TxqwB9j5w16B8Qli2DN+wrpPjK1L32GK9vgVGJ/1ADt/\
j98ANr8XN0pCzy5GFVI7RPon2MapEXp24VUAfWheEdcaMDTgalGVZprQ5BaLqgTQh+\
Z7SisNJOpTJYkgS85PMP2BH/\
kDP9IXpZxD82sxNKw9dcYo2h41rE8uIArMB7ZjcxCgJwwCy4Ay0To2GQqQJq6OTYjNi2JscHMNpEMA\
w9CLDapFkxGgQxNCc4ECaBTnGvq3ODxCIznX0L/\
E4Reaa8XQWGsP2qPGWovcsQmxeTILNvxzTcdmWQGGuaZjs8HmPTE2xtrq9qgxJkCHJoTmeiy1hv8IX\
tXUcFX73ENJHZsQmw9gsAGX+\
I4NEzZgBTo2rNg8laXakIrWsclQgDRxdWxCbD7NUm06NkzY6NT7jk2IzRdibMDzqOIJwKqpMSZAhya\
E5svrwgedRwCaTTUN4P5OCMMpHQPhzEHjVYAg4u6guUQMDesVnhmf6kFQk5xRw3qNLecn2yC7Ar/\
YfHMBNlu/mPFRH0K5rmps1BUoa6b9YvPjBqtNx6ZcgbJqIzSD+\
sXmJgMHNkKidWxmFRBKXK1i84eem7Rc0arBRl2B3MTlHZtLsFQb47muGmzc1nvv2PwDy2xjvLNuABv\
j06V3bB5rEBv29WfHRjxxVYbNeYfCh50HQRnwQpY11mAYPG4EqhfAOzRXi6Fh/\
Sx2qlpTNTUECvA3yU1jczcWbIyL1gA2xhOXd2zeFWODe6kQ0iGAYejFBtWieRXAOjTHDgmwFdxtctb\
LP3KcQZ2dFSSLzzMBf22H4wVZfM5Y/mt7ZZssPj8HsMWuin+mSkVZ9sqJzy8AbAGJD71/bMTni+\
vFv3ZVd1DnxOday/E5+JqjKv6ZquWkDRYoPr8P8A8kPvT+sRGf6w+Lf+0daHzoqw13fP4P5rzEKg==\
\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefficient6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "7"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "8"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "10"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "11"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "12"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "13"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "14"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "15"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "16"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "17"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "18"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "19"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "20"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "21"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "22"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "23"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "24"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "25"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "26"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "27"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "28"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "29"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "30"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "31"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "32"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "33"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "34"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "35"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "36"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "37"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "38"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "39"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "40"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "41"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "42"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "43"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "44"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "45"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "46"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "47"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "48"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "49"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "50"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "51"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "52"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "53"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "54"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "55"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "56"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "57"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "58"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "59"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "60"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "61"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "62"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "63"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "64"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "65"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "66"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "67"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "68"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "69"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "70"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "71"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "72"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "73"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "74"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "75"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "76"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "77"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "78"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "79"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "80"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "81"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "82"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "83"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "84"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "85"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "86"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "87"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "88"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "89"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "90"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "91"}], "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "92"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "93"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "94"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "95"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "96"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "97"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "98"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "99"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "100"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "101"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "102"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "103"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "104"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "105"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "106"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "107"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "108"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "109"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "110"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "111"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "112"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "113"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "114"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "115"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "116"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "117"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "118"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "119"}], "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "120"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "121"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "122"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "123"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "124"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "125"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "126"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "127"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "128"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "129"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "130"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "131"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "132"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "133"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "134"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "135"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "136"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "137"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "138"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "139"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "140"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "141"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "142"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "143"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "144"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "145"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "146"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "147"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "148"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "149"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "150"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "151"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "152"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "153"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "154"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "155"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "156"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "157"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "158"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "159"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "160"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "161"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "162"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "163"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "164"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "165"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "166"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "167"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "168"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "169"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "170"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "171"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "172"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "173"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "174"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "175"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "176"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "177"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "178"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "179"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "180"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "181"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "182"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "183"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "184"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "185"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "186"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "187"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "188"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "189"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "190"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "191"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "192"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "193"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "194"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "195"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "196"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "197"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "198"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "199"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "200"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "201"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "202"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "203"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "204"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "205"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "206"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "207"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "208"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "209"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "210"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "211"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "212"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "213"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "214"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "215"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "216"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "217"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "218"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "219"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "220"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "221"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "222"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "223"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "224"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "225"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "226"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "227"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "228"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "229"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "230"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "231"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "232"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "233"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "234"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "235"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "236"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "237"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "238"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "239"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "240"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "241"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "242"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "243"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "244"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "245"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "246"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "247"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "248"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "249"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "250"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "251"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "252"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "253"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "254"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "255"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "256"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "257"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "258"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "259"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "260"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "261"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "262"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "263"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "264"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "265"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "266"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "267"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "268"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "269"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "270"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "271"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "272"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "273"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "274"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "275"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "276"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "277"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "278"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "279"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "280"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "281"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "282"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "283"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "284"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "285"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "286"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "287"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "288"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "289"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "290"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "291"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "292"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "293"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "294"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "295"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "296"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "297"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "298"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "299"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "300"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "301"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "302"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "303"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "304"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "305"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "306"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "307"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "308"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "309"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "310"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "311"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "312"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "313"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "314"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "315"}], "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "316"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "317"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "318"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "319"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "320"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "321"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "322"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "323"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "324"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "325"}], "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "326"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "327"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "328"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "329"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "330"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "331"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "332"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "333"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "334"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "335"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "336"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "337"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "338"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "339"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "340"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "341"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "342"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "343"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "344"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "345"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "346"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "347"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "348"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "349"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "350"}], "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "351"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "352"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "353"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "354"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "355"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "356"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "357"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "358"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "359"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "360"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "361"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "362"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "363"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "364"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "365"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "366"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "367"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "368"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "369"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "370"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "371"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "372"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "373"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "374"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "375"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "376"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "377"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "378"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "379"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "380"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "381"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "382"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "383"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "384"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "385"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "386"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "387"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "388"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "389"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "390"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "391"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "392"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "393"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "394"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "395"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "396"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "397"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "398"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "399"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "400"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "401"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "402"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "403"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "404"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "405"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "406"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "407"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "408"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "409"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "410"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "411"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "412"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "413"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "414"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "415"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "416"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "417"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "418"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "419"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "420"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "421"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "422"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "423"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "424"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "425"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "426"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "427"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "428"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "429"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "430"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "431"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "432"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "433"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "434"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "435"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "436"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "437"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "438"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "439"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "440"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "441"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "442"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "443"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "444"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "445"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "446"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "447"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "448"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "449"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "450"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "451"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "452"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "453"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "454"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "455"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "456"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "457"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "458"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "459"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "460"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "461"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "462"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "463"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "464"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "465"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "466"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "467"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "468"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "469"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "470"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "471"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "472"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "473"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "474"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "475"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "476"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "477"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "478"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "479"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "480"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "481"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "482"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "483"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "484"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "485"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "486"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "487"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "488"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "489"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "490"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "491"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "492"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "493"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "494"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "495"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "496"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "497"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "498"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "499"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "500"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "501"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "502"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "503"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "504"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "505"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "506"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "507"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "508"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "509"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "510"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "511"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "512"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "513"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "514"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "515"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "516"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "517"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "518"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "519"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "520"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "521"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "522"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "523"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "524"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "525"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "526"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "527"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "528"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "529"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "530"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "531"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "532"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "533"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "534"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "535"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "536"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "537"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "538"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "539"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "540"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "541"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "542"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "543"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "544"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "545"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "546"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "547"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "548"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "549"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "550"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "551"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "552"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "553"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "554"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "555"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "556"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "557"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "558"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "559"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "560"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "561"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "562"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "563"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "564"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "565"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "566"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "567"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "568"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "569"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "570"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "571"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "572"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "573"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "574"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "575"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "576"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "577"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "578"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "579"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "580"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "581"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "582"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "583"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "584"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "585"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "586"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "587"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "588"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "589"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "590"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "591"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "592"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "593"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "594"}], "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "595"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "596"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "597"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "598"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "599"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "600"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "601"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "602"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "603"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "604"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "605"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "606"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "607"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "608"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "609"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "610"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "611"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "612"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "613"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "614"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "615"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "616"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "617"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "618"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "619"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "620"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "621"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "622"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "623"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "624"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "625"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "626"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "627"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "628"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "629"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "630"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "631"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "632"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "633"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "634"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "635"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "636"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "637"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "638"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "639"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "640"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "641"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "642"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "643"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "644"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "645"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "646"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "647"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "648"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "649"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "650"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "651"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "652"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "653"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "654"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "655"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "656"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "657"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "658"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "659"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "660"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "661"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "662"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "663"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "664"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "665"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "666"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "667"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "668"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "669"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "670"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "671"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "672"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "673"}], "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "674"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "675"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "676"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "677"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "678"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "679"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "680"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "681"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "682"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "683"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "684"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"ce", "[", 
       RowBox[{"2", ",", "685"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 PageWidth->Infinity,
 InitializationCell->True,
 CellChangeTimes->{{3.976240378320537*^9, 3.976240384651411*^9}, {
  3.976240561608788*^9, 3.976240563550585*^9}, {3.9762411443342733`*^9, 
  3.976241145494499*^9}, {3.976242843741558*^9, 3.976242844761344*^9}, {
  3.976243346810945*^9, 3.976243348447258*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"f8e19233-80e9-4273-9649-c71319d9f834"],

Cell[CellGroupData[{

Cell["Ansatz Space", "Subsection",
 CellChangeTimes->{{3.976240415366303*^9, 
  3.9762404237455473`*^9}},ExpressionUUID->"c1b2f8cf-2c49-4bb3-87e2-\
46e8ada576d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$A6", " ", 
    RowBox[{"Io", "[", "1", "]"}]}], "+", 
   RowBox[{"$A6shifted", " ", 
    RowBox[{"Ie", "[", "1", "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Ansatz", " ", "@", " ", "L"}], "=", "1"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"Io", "[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"Ie", "[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"Ie", "[", "2", "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Ansatz", " ", "of", " ", "L"}], "=", 
    RowBox[{
     RowBox[{"2", " ", "parity"}], "-", "even"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.976240425990164*^9, 3.976240473425289*^9}, {
  3.976352050223534*^9, 
  3.976352073983774*^9}},ExpressionUUID->"d151a735-d733-4f34-a7a0-\
d6857f63bc93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$A6", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "9"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "10"}], "]"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "7"}], 
       "]"}]}]}], ")"}]}], "+", 
  RowBox[{"$A6shifted", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "1"}], "]"}], " ", 
      RowBox[{"$itri", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", "7"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"co", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"$itri", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", "7"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.976240440803177*^9, 3.976240474099114*^9}, 
   3.976347075972734*^9, 3.976350968227693*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"6d395ac4-b796-4122-b481-24ce80523054"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.976240440803177*^9, 3.976240474099114*^9}, 
   3.976347075972734*^9, 3.9763509682315273`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"c484a92c-7cff-4088-bebd-9df3b5485b5e"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.976240440803177*^9, 3.976240474099114*^9}, 
   3.976347075972734*^9, 3.976350968232938*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"083380ed-9324-46f4-b234-70866305a0bb"],

Cell[BoxData["685"], "Output",
 CellChangeTimes->{{3.976240440803177*^9, 3.976240474099114*^9}, 
   3.976347075972734*^9, 3.9763509682340603`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"cbd86bd6-f925-4394-9ce0-82518d7d3dbe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Result", "Subsection",
 CellChangeTimes->{{3.976240485591051*^9, 
  3.9762404866824627`*^9}},ExpressionUUID->"3e7b22dd-78b4-4cfa-a68e-\
21014574649e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"$A6", " ", 
     RowBox[{"Io", "[", "1", "]"}]}], "+", 
    RowBox[{"$A6shifted", " ", 
     RowBox[{"Ie", "[", "1", "]"}]}]}], "/.", "coefficient6"}], 
  RowBox[{"(*", 
   RowBox[{"One", "-", 
    RowBox[{"loop", " ", "integrand"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$A6", " ", 
   RowBox[{"Ie", "[", "2", "]"}]}], "/.", "coefficient6", 
  RowBox[{"(*", 
   RowBox[{"Two", "-", 
    RowBox[{"loop", " ", "parity"}], "-", 
    RowBox[{"even", " ", "part"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.976240493249208*^9, 3.9762405130277863`*^9}, {
  3.976352025463089*^9, 
  3.976352046983388*^9}},ExpressionUUID->"7a70f499-a9d3-41a1-921a-\
6a2affcbe6b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$A6", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", "7"}], 
       "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "}"}], ",", "7"}], 
       "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], ",", "7"}], 
       "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"$ibox", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "7"}], 
       "]"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", "$A6shifted", " ", 
   RowBox[{"$itri", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", "7"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.976240495322771*^9, 3.9762405247189503`*^9}, 
   3.976240568114045*^9, 3.9762411523695602`*^9, 3.976242849749391*^9, 
   3.976347076007637*^9, 3.976350968281003*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"4e2c467a-a12c-4bde-9573-f97bd6d04a86"],

Cell[BoxData[
 RowBox[{"$A6", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "3", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "3", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "3", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "3", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "2", ",", "4", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "2", ",", "4", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "5", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "5", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "4", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "4", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "3", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "3", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "5", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "5", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "4", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "4", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "2", ",", "4", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "2", ",", "4", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "4", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "1", ",", "2", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"8", ",", "2", ",", "4", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"7", ",", "4", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{"epseps", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "2", ",", "4", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4", ",", "5", ",", "6"}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "6"}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"4", ",", "6"}], "]"}], "2"]}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.976240495322771*^9, 3.9762405247189503`*^9}, 
   3.976240568114045*^9, 3.9762411523695602`*^9, 3.976242849749391*^9, 
   3.976347076007637*^9, 3.976350969606884*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"be35763d-9530-4547-8a05-c0d1442f3f10"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1428, 735.75},
WindowMargins->{{-6, Automatic}, {Automatic, -6}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (2023\:5e7412\:670812\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2c288862-c73c-44f8-8855-c9af9256de49"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 6998, 174, 149, "Input",ExpressionUUID->"47bda74b-70b8-4687-81f9-599128978eef",
 InitializationCell->True],
Cell[7577, 198, 853, 15, 73, "Output",ExpressionUUID->"771e1586-5f83-ab40-afa2-7c8278419697"]
}, Open  ]],
Cell[8445, 216, 425, 9, 58, "Text",ExpressionUUID->"3c62a361-d1fa-4b81-8718-9b66ecd8e21e"],
Cell[CellGroupData[{
Cell[8895, 229, 155, 3, 67, "Section",ExpressionUUID->"08288860-3ba2-4da1-826b-4cb486a9570b"],
Cell[CellGroupData[{
Cell[9075, 236, 229, 4, 54, "Subsection",ExpressionUUID->"3d90383d-59f6-463c-a4b3-50dda9ba136d"],
Cell[9307, 242, 213748, 3651, 869, "Input",ExpressionUUID->"bb358098-ef32-4d38-be47-f5a98dfc686d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[223080, 3897, 1147, 31, 97, "Input",ExpressionUUID->"4b945452-ab67-4c4e-a784-a1cd373537a1"],
Cell[224230, 3930, 6796, 122, 224, "Output",ExpressionUUID->"a056a91a-b560-4ea0-93bc-4b10d49eea85"],
Cell[231029, 4054, 1276, 27, 50, "Output",ExpressionUUID->"0621f731-c71d-4622-af22-66d62e3d408f"],
Cell[232308, 4083, 1132, 23, 47, "Output",ExpressionUUID->"11c588bd-a800-4e5c-8c96-25f426567bf3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233477, 4111, 1701, 40, 114, "Input",ExpressionUUID->"f6883635-2800-41ae-aa6c-c59ded2ae70d"],
Cell[235181, 4153, 1002, 15, 32, "Output",ExpressionUUID->"a3dc55db-33d0-4988-870f-bc0d05cf7a8a"],
Cell[236186, 4170, 12101, 357, 302, "Output",ExpressionUUID->"18d6e133-cdb8-4115-ae4c-03833c992aeb"],
Cell[248290, 4529, 945, 13, 32, "Output",ExpressionUUID->"9c4b7d3a-f1ef-49ab-8cbc-2cf919717b88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249272, 4547, 1460, 34, 239, "Input",ExpressionUUID->"134ac776-4c10-4d4c-9c6a-9f66dd52a293"],
Cell[250735, 4583, 209, 4, 32, "Output",ExpressionUUID->"4daf8ada-3d60-45f1-aa9e-eb1ee3b41e45"],
Cell[250947, 4589, 155, 2, 32, "Output",ExpressionUUID->"90bff3c6-7f0a-4e4f-aa31-32c3946b537d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251139, 4596, 1646, 36, 239, "Input",ExpressionUUID->"f58f3b51-35a3-431d-a213-1b60f13f1b0d"],
Cell[252788, 4634, 230, 4, 32, "Output",ExpressionUUID->"18ec0ec2-1b9d-468f-9fef-678ec39268fa"],
Cell[253021, 4640, 176, 2, 32, "Output",ExpressionUUID->"846b88c2-4db1-4de6-ba3b-034bdf42ff73"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[253246, 4648, 202, 3, 54, "Subsection",ExpressionUUID->"088f56f8-f41e-4226-b4f3-e01817a91eb3"],
Cell[253451, 4653, 41051, 680, 94, "Input",ExpressionUUID->"36c13bc1-f1b5-4d30-af34-ec826b8d238e",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[294527, 5337, 9811, 282, 162, "Input",ExpressionUUID->"11208c54-a084-4b8f-a0e1-4076f5533a5f"],
Cell[304341, 5621, 53917, 1044, 727, "Output",ExpressionUUID->"174d0958-2950-a74f-811a-cb93551e6243"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358295, 6670, 860, 24, 62, "Input",ExpressionUUID->"859c4145-9c62-45ff-abb1-321d8f859635"],
Cell[359158, 6696, 24311, 509, 847, "Output",ExpressionUUID->"e7454828-ae66-e548-95b7-64aea3dc9f3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383506, 7210, 686, 15, 62, "Input",ExpressionUUID->"db2938c2-e243-44f8-ae15-248840489c8c"],
Cell[384195, 7227, 324, 6, 32, "Output",ExpressionUUID->"68d46d8f-d023-1149-b105-1cf897a73a34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384556, 7238, 497, 10, 48, "Input",ExpressionUUID->"95aa753b-d582-4f86-957e-312aa4e25882"],
Cell[385056, 7250, 3031, 60, 443, "Output",ExpressionUUID->"f69a7923-bf0e-9e46-81de-abaf518dddb7"],
Cell[388090, 7312, 1616, 50, 53, "Output",ExpressionUUID->"5f46947e-2ff4-a64e-a5b4-c4d70ace52f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389743, 7367, 402, 10, 48, "Input",ExpressionUUID->"f49528e7-7bf3-4868-8909-faff7ccb17d4"],
Cell[390148, 7379, 3187, 61, 465, "Output",ExpressionUUID->"16629214-720c-9742-823d-ba2972cd10f5"],
Cell[393338, 7442, 18312, 562, 564, "Output",ExpressionUUID->"200dde59-e3b4-9a4b-ba22-af2eaa9eb9ba"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[411711, 8011, 153, 3, 67, "Section",ExpressionUUID->"8e3b2992-0ad4-463e-bb64-ca1e3c23ada6"],
Cell[411867, 8016, 151435, 4205, 567, "Input",ExpressionUUID->"f8e19233-80e9-4273-9649-c71319d9f834",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[563327, 12225, 162, 3, 54, "Subsection",ExpressionUUID->"c1b2f8cf-2c49-4bb3-87e2-46e8ada576d0"],
Cell[CellGroupData[{
Cell[563514, 12232, 889, 25, 90, "Input",ExpressionUUID->"d151a735-d733-4f34-a7a0-d6857f63bc93"],
Cell[564406, 12259, 3308, 106, 74, "Output",ExpressionUUID->"6d395ac4-b796-4122-b481-24ce80523054"],
Cell[567717, 12367, 228, 4, 33, "Output",ExpressionUUID->"c484a92c-7cff-4088-bebd-9df3b5485b5e"],
Cell[567948, 12373, 225, 4, 33, "Output",ExpressionUUID->"083380ed-9324-46f4-b234-70866305a0bb"],
Cell[568176, 12379, 229, 4, 33, "Output",ExpressionUUID->"cbd86bd6-f925-4394-9ce0-82518d7d3dbe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[568454, 12389, 156, 3, 53, "Subsection",ExpressionUUID->"3e7b22dd-78b4-4cfa-a68e-21014574649e"],
Cell[CellGroupData[{
Cell[568635, 12396, 741, 21, 49, "Input",ExpressionUUID->"7a70f499-a9d3-41a1-921a-6a2affcbe6b0"],
Cell[569379, 12419, 1313, 40, 33, "Output",ExpressionUUID->"4e2c467a-a12c-4bde-9573-f97bd6d04a86"],
Cell[570695, 12461, 42064, 1199, 1092, "Output",ExpressionUUID->"be35763d-9530-4547-8a05-c0d1442f3f10"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


